Constraining Primordial Black Holes using Fast Radio Burst Gravitational-Lens Interferometry with CHIME/FRB

Fast radio bursts (FRBs) represent an exciting frontier in the study of gravitational lensing, due to their brightness, extragalactic nature, and the compact, coherent characteristics of their emission. In a companion work [Kader, Leung+2022], we use a novel interferometric method to search for gravitationally lensed FRBs in the time domain using bursts detected by CHIME/FRB. There, we dechannelize and autocorrelate electric field data at a time resolution of 1.25 ns. This enables a search for FRBs whose emission is coherently deflected by gravitational lensing around a foreground compact object such as a primordial black hole (PBH). Here, we use our non-detection of lensed FRBs to place novel constraints on the PBH abundance outside the Local Group. We use a novel two-screen model to take into account decoherence from scattering screens in our constraints. Our constraints are subject to a single astrophysical model parameter -- the effective distance between an FRB source and the scattering screen, for which we adopt a fiducial distance of 1 parsec. We find that coherent FRB lensing is a sensitive probe of sub-solar mass compact objects. Having observed no lenses in $172$ bursts from $114$ independent sightlines through the cosmic web, we constrain the fraction of dark matter made of compact objects, such as PBHs, to be $f \lesssim 0.8$, if their masses are $\sim 10^{-3} M_{\odot}$.

==> PlotPBHbounds_microlensing.py <==
import numpy as np
import matplotlib.pyplot as plt
import matplotlib as mpl
import argparse
from mpl.mpl import figsize


#Specify the plot style
mpl.rcParams.update({'font.size': 14,'font.family':'serif'})
mpl.rcParams['xtick.major.size'] = 7
mpl.rcParams['xtick.major.width'] = 1
mpl.rcParams['xtick.minor.size'] = 3.5
mpl.rcParams['xtick.minor.width'] = 1
mpl.rcParams['ytick.major.size'] = 7
mpl.rcParams['ytick.major.width'] = 1
mpl.rcParams['ytick.minor.size'] = 3.5
mpl.rcParams['ytick.minor.width'] = 1
mpl.rcParams['xtick.direction'] = 'in'
mpl.rcParams['ytick.direction'] = 'in'
mpl.rcParams['lines.linewidth'] = 1.5
mpl.rcParams['xtick.top'] = True
mpl.rcParams['ytick.right'] = True
mpl.rcParams['font.family'] = 'serif'
mpl.rc('text', usetex=True)

mpl.style.use('/home/calvin/Lensed-FRBs/lm.mplstyle')
mpl.rcParams['legend.edgecolor'] = 'inherit'



# Bounds taken from 1801.00808

#General options
plot_SGWB_range = True

#Default values, overridden if you pass in command line arguments
listfile_default = "listfiles/bounds_microlensing_withOGLE.txt"
outfile_default = "plots/PBHbounds_microlensing_square_withOGLE.pdf"

#Load in the filename with the list of bounds and the output filename
parser = argparse.ArgumentParser(description='...')
#parser.add_argument('-lf','--listfile', help='File containing list of bounds to include',
#                    type=str, default=listfile_default)
parser.add_argument('-of','--outfile', help='Filename (with extension) of output plot',
                    type=str, default=outfile_default)
parser.add_argument('-dark', '--dark', dest='dark', action='store_true')
parser.set_defaults(dark=False)

args = parser.parse_args()
#listfile = args.listfile
outfile = args.outfile

DARKMODE = args.dark

alpha_val = 0.15
if (DARKMODE):
    plt.style.use('dark_background')
    alpha_val = 0.35

def addConstraint(boundID, col='blue',x = 1e-30,y=1e-4,ang=0, linestyle='-', labeltext='',ax = None,show_label = True):
    m, f = np.loadtxt('/home/calvin/Lensed-FRBs/bounds/' + boundID + '.txt', unpack=True)
    labeltext = labeltext.replace("_", " ")
    if ax is None:
        ax = plt.gca()
    if (boundID != "OGLE-hint"):
        ax.fill_between(m , np.clip(f, 0,1), 1, alpha=alpha_val, color=col,label = labeltext)
    linewidth = 1.0
    if (boundID in ["Microlensing", "Evaporation"]):
        linewidth=2.0
    ax.plot(m, np.clip(f, 0,1), color=col, lw=linewidth, linestyle=linestyle)

    if show_label and (x > 1e-20):
        ax.text(x, y, labeltext, rotation=ang,  ha='center', va='center')

def addSIGWprojections(col='red', linestyle='--'):
    plt.fill_between([6.6e-14, 6.6e-12], 5e-3, 1, color=col, alpha = alpha_val, linewidth=0)
    #plt.plot([6.6e-14, 6.6e-12], [3e-3, 3e-3], 0, color='red', linestyle='--')
    plt.plot([6.6e-14, 6.6e-14], [5e-3, 1], color = col, linestyle=linestyle, lw=1.0)
    plt.plot([6.6e-12, 6.6e-12], [5e-3, 1], color = col, linestyle=linestyle, lw=1.0)
    plt.text(8e-13, 7e-3, "LISA", ha='center', va='bottom', rotation = 90)

    #AI/DECIGO
    plt.fill_between([1e-17, 1e-15], 5e-3, 1, color=col, alpha = alpha_val, linewidth=0)
    plt.plot([1e-17, 1e-17], [5e-3, 1], color = col, linestyle=linestyle, lw=1.0)
    plt.plot([1e-15, 1e-15], [5e-3, 1], color = col, linestyle=linestyle, lw=1.0)
    #plt.plot([1e-17, 1e-15], [3e-3, 3e-3], 0, color='red', linestyle='--')
    plt.text(1e-16, 7e-3, "DECIGO/AI", ha='center', va='bottom', rotation = 90)

    plt.text(1e-14, 4e-3, "SIGWs",  ha='center', va='center')


f,axs = plt.subplots(1,2,
            gridspec_kw = {'width_ratios' : [1,2]},
            figsize=figsize(fraction_of_textwidth=1,height_per_width = 0.4,journal='prd')
                     )
for ax,listfile,show_label in zip(axs,['/home/calvin/Lensed-FRBs/bounds_microlensing_FRBonly.txt',
                 '/home/calvin/Lensed-FRBs/bounds_microlensing_withFRB.txt'],[False,True]):
    bounds = np.loadtxt(listfile, usecols=(0,), dtype=str)
    colors = np.loadtxt(listfile, usecols=(1,), dtype=str)
    lines = np.loadtxt(listfile, usecols=(2,), dtype=str)
    xlist = np.loadtxt(listfile, usecols=(3,))
    ylist = np.loadtxt(listfile, usecols=(4,))
    anglist = np.loadtxt(listfile, usecols=(5,))
    labellist = np.loadtxt(listfile, usecols=(6,), dtype=str)

    ax.set_xscale('log')
    ax.set_yscale('log')
    ax.xaxis.tick_bottom()
    ax.xaxis.set_tick_params(pad=5)

    for i in range(len(bounds)):
        if (bounds[i] == "SIGWs"):
            addSIGWprojections(col=colors[i], linestyle=lines[i])
        else:
            addConstraint(bounds[i], col = colors[i], x = xlist[i], y = ylist[i], ang=anglist[i], linestyle=lines[i], labeltext=labellist[i],ax = ax,show_label = show_label)




#Plotting stuff
    ax.axhspan(1, 10*ax.get_ylim()[1], facecolor='grey', alpha=0.5)

    ticks_minor = np.geomspace(1e-18, 1e4, 23)
    ticks_minor = ticks_minor[(ax.get_ylim()[0] <= ticks_minor) & (ticks_minor <= ax.get_ylim()[1])]
#print(ticks_minor)
    ax.set_xticks(ticks_minor,minor=True)
    ax.set_xticklabels([], minor=True)

#ax_top = ax.twiny()
#ax_top.xaxis.tick_top()
#ax_top.set_xscale('log')
#ax_top.set_xlim(ax.get_xlim())
#ax_top.set_xlabel(r'$M_c$ (g)', labelpad=7)

#g_to_Msun = 1/1.989e+33
#
#g_ticks_minor = np.geomspace(1e15, 1e37, 23)
#g_ticks_minor = g_ticks_minor[(xmin < g_to_Msun*g_ticks_minor) & (g_to_Msun*g_ticks_minor < xmax)]
#g_ticks = g_ticks_minor[::3]
#
#
#g_tick_labels = [r"$10^{" + str(int(np.log10(x))) +"}$" for x in g_ticks]

#ax_top.set_xticks(g_ticks*g_to_Msun)
#ax_top.set_xticklabels(g_tick_labels)
#ax_top.xaxis.set_tick_params(pad=0)
#
#ax_top.set_xticks(g_ticks_minor*g_to_Msun,minor=True)
#ax_top.set_xticklabels([],minor=True)

#ax.text(0.5, 0.05, "Micro-lensing", va = "bottom", ha = "center", color='C0',  transform=ax.transAxes)
axs[1].text(.5e-3,2.5e-1, "(1 pc screen)", fontsize=8,ha='center',va='center')
f.text(0.5,0.0,r'Lens Mass $(M_c/M_\odot)$',horizontalalignment='center') # cant use supxlabel
axs[0].set_ylabel(r'Dark Matter Fraction')
axs[0].set_ylim(4e-1,1.2)
axs[0].set_xlim(1e-4,5e-2)
axs[1].set_ylim(2e-2,1.5)
axs[1].set_xlim(1e-5,1e4)
axs[0].legend(loc='lower left')

from matplotlib.ticker import FuncFormatter
def y_fmt1(x,y):
    return f'{x:0.1f}'
def y_fmt2(x,y):
    return f'{x:0.2f}'
axs[0].yaxis.set_major_formatter(FuncFormatter(y_fmt1))
axs[0].yaxis.set_minor_formatter(FuncFormatter(y_fmt1))
axs[1].yaxis.set_major_formatter(FuncFormatter(y_fmt2))
#axs[1].yaxis.set_minor_formatter(FuncFormatter(y_fmt2))

#axs[0].ticklabel_format(style='plain',axis = 'y')
plt.tight_layout()
plt.savefig(outfile, bbox_inches='tight',dpi=300)

plt.show()



==> acf_tools.py <==
import os
import numpy as np
from scipy.interpolate import splev
from chime_frb_api.backends import frb_master

from baseband_analysis.core import BBData

master = frb_master.FRBMaster(base_url="https://frb.chimenet.ca/frb-master")

SUBSAMPLE_DECORR_FACTOR = 0.8727 # slack message from Zarif on 12 March 2021

def event_id_from_filename(f):
    _, name = os.path.split(f)
    return name.split("_")[-1][:-3]

def sort_events_by_gamma(event_ids):
    all_gammas = []
    for e in event_ids:
        d = BBData.from_file(filename_from_event_id(e,version = 7))
        gammas = np.sum( d['Weighted Flux']['On-Pulse'][0] / d['Weighted Flux']['Off-Pulse'][0] )
        all_gammas.append(gammas)
        iisort = np.argsort(np.array(all_gammas))
    return np.array(event_ids)[iisort]

def filename_from_event_id(e, version=7):
    if version == 4:
        return f"/data/user-data/calvin/lens_search_v4/Compressed_acf_{e}.h5"
    if version == 6:
        return f"/data/user-data/zkader/search_v6/{e}/Compressed_acf_{e}.h5"
    if version == 7:
        return f"/data/user-data/zkader/search_v7/{e}/Compressed_acf_{e}.h5"


def get_dm_mw(e):
    r = master.events.get_event(e)
    ii = 0
    while ii < len(r["measured_parameters"]):
        if "galactic_dm" not in r["measured_parameters"][ii]:
            ii += 1
            if ii == len(r["measured_parameters"]):
                return np.nan
        else:
            return r["measured_parameters"][ii]["galactic_dm"]["dm"]


def get_fitburst_snr(e):
    r = master.events.get_event(e)
    snrs = [0]
    for pp_output in r["measured_parameters"]:
        if pp_output["pipeline"]["name"] == "intensity-fitburst":
            try:
                snrs.append(pp_output["snr"])
            except KeyError:
                pass
    return snrs[-1]


def get_tau_scatt(e, tau_scatt_sec_default=1e-3, tau_scatt_err_sec_default=0, sigmas=3):
    r = master.events.get_event(e)
    tau_scatt_sec = [tau_scatt_sec_default]
    tau_scatt_err_sec = [tau_scatt_err_sec_default]

    for pipeline_outputs in r["measured_parameters"]:
        if (
            "sub_burst_scattering_timescale" in pipeline_outputs.keys()
            and "sub_burst_scattering_timescale_error" in pipeline_outputs.keys()
        ):
            tau_scatt_sec.append(pipeline_outputs["sub_burst_scattering_timescale"][0])
            tau_scatt_err_sec.append(
                pipeline_outputs["sub_burst_scattering_timescale_error"][0]
            )
            if (
                np.abs(tau_scatt_sec[-1] + tau_scatt_err_sec[-1]) < 2e-5
                or np.abs(tau_scatt_sec[-1] + tau_scatt_err_sec[-1]) > 1e-2
            ):
                print(
                    f"WARNING: Anomalous measured scattering time ({tau_scatt_sec}) for {e}"
                )
            if len(tau_scatt_sec) == 1:  # only default value
                print(
                    f"WARNING: Falling back on default scattering time of ({tau_scatt_sec_default}) for {e}"
                )
            if len(tau_scatt_sec) > 2:  # more than one value returned from database
                print("WARNING: Multiple tau_scatt found: ", tau_scatt_sec)
    return tau_scatt_sec[-1] + sigmas * tau_scatt_err_sec[-1]


def _corr_to_eps(corr, corr_lag, on_flux, off_flux):
    """
    Convert correlator units to relative magnification units (Eq. A17 in appendix).

    corr : np.array of shape (npol = 2, nlag)
    corr_lag : np.array of shape (nlag)
    on_flux : np.array of shape (npol = 2)
    off_flux : np.array of shape (npol = 2)
    """

    assert np.isscalar(on_flux + off_flux)
    assert corr.ndim == 1
    assert corr_lag.ndim == 1

    eps_func = lambda c, gamma: np.sign(c) * np.sqrt(
        (c ** 2 * (gamma + 1)) / (gamma ** 2 - c ** 2 * gamma ** 2 - c ** 2 * gamma)
    )

    snr_ratio = on_flux / off_flux - 1
    eps = eps_func(corr, snr_ratio)

    if ~np.isclose(corr[corr_lag == 0], 1,rtol = 1e-3).all():
        print('Warning: zero lag forced to 1 in epsilon units')
        eps[corr_lag == 0] = 1
    return eps

def corr_to_eps(corr, corr_lag, on_flux,off_flux):
    """ Same as _corr_to_eps but can work with two pols. """
    if np.isscalar(on_flux + off_flux):
        return _corr_to_eps(corr,corr_lag,on_flux,off_flux)
    else:
        assert on_flux.shape == off_flux.shape and corr.shape[0] == on_flux.shape[0] and corr.shape[1] == corr_lag.size
        eps = np.empty(corr.shape)
        for ii in range(on_flux.size):
            eps[ii] = _corr_to_eps(corr[ii], corr_lag, on_flux[ii],off_flux[ii])
        return eps


def _eps_to_corr(eps,on_flux, off_flux):
    """
    Inverse of _corr_to_eps : Convert eps units to relative magnification units ( Eq. A18 in appendix).
    eps : np.array of shape (npol = 2, nlag)
    eps_lag : np.array of shape (nlag)
    on_flux : np.array of shape (npol = 2)
    off_flux : np.array of shape (npol = 2)
    """
    assert np.isscalar(on_flux + off_flux)
    assert eps.ndim == 1
    corr_func = lambda eps, gamma: eps * gamma / np.sqrt((gamma+1) * (eps**2 * gamma + 1))
    snr_ratio = on_flux / off_flux - 1
    corr = corr_func(eps, snr_ratio)
    return corr

def eps_to_corr(eps, on_flux,off_flux):
    """ Same as _eps_to_corr but can work with two pols. """
    if np.isscalar(on_flux + off_flux):
        return _eps_to_corr(eps,on_flux,off_flux)
    else:
        assert on_flux.shape == off_flux.shape and eps.shape[0] == on_flux.size
        corr = np.empty(eps.shape)
        for ii in range(on_flux.size):
            corr[ii] = _eps_to_corr(eps[ii], on_flux[ii],off_flux[ii])
        return corr

def v7_deripple(frames,take_subframe = True):

    spline_t = [0., 0., 0., 0., 0.5, 0.5, 0.5, 0.5]
    spline_c = [1.00199244, 0.83374985, 0.63682799, 0.64816153, 0., 0., 0., 0.]
    spline_k = 3
    if take_subframe: # round to the nearest frame, then take positive half only.
        frac_frames = np.abs(frames- np.round(frames))
    return splev(frac_frames, (spline_t,spline_c,spline_k)) # A number between 1 and 0.5

def v7_deripple_subsample(frames,factor = SUBSAMPLE_DECORR_FACTOR):
    factor_array = np.ones(frames.shape) * factor
    factor_array[frames == 0] = 1 # do not corrupt zero lag peak!
    return factor_array

def flag_integer_lags(l, max_n=4):
    mask = np.zeros(l.shape, dtype=bool)
    for n in np.arange(-max_n, max_n + 1):
        mask += l == n  # lag in units of seconds!
        mask[l == 0] = False  # don't flag zero lag
        return mask


def flag_bad_data(r, max_r=1):
    """
    eps > 1 is unphysical given our data model.
    """
    r[~np.isfinite(r)] = max_r
    return np.minimum(r, max_r)


def eps_vs_tau(d, iipol, version, peak_match_short_lag, threshold,deripple=False,deripple_subsample = True):
    """Converts data into eps units, and peak matches if necessary.

    iipol = 2 : use R_f = |(G_xx + G_yy) / (G_xx(0) + G_yy(0))|^2
    iipol = 1 : R_f = | G_xx / G_xx(0)|^2
    iipol = 0 : R_f = | G_yy / G_yy(0)|^2

    version : 4,6, or 7
    """
    if (
        version == 7
    ):
        """
        Do all of these for the short lag region
        0 ) correct for v7 pipeline bugs : sum is supposed to be "mean" -- applies to mean and variance of mocks (mock index = 2,3)
        1 ) need to deripple and convert background ACF (mock index = 1).
        2 ) need to deripple and convert mean of off pulse ACF (mock index = 2)k.
        3 ) need to unconvert on pulse, deripple, then reconvert on pulse ACF (mock index = 0).
        4 ) TODO: propagate the variance, but I don't think we ever use the variance in epsilon units explicitly.

        ALSO Do all the above for the long-lag region
        """

        # 0 ) sum -> mean for mean background and variance
        d["acf_lossless"][
            :, 2, :
        ] /= 3  # there is a sum instead of a mean in the pipeline
        # the off-pulses are not in eps units.
        d["acf_lossless"][
            :, 3, :
        ] /= 3  # there is a sum instead of a mean in the pipeline
        # the off-pulses are not in eps units.

        # 1 ) deripple and convert mock ACF
        if version == 7 and deripple:
            d["acf_lossless"][:, 1, :] /= v7_deripple(frames = d['lag_lossless'][:])
            d["acf_lossless"][:, 1, :] /= v7_deripple_subsample(frames = d['lag_lossless'][:])
        d["acf_lossless"][:, 1, :] = corr_to_eps(
            corr=d["acf_lossless"][:, 1, :], # axes are pol, lag
            corr_lag=d["lag_lossless"][:], # axes are lag
            on_flux=d["Weighted Flux"]["On-Pulse"][:], # pol
            off_flux=d["Weighted Flux"]["Off-Pulse"][:], # pol
        )  # convert mock

        # 2 ) deripple and convert mean ACF
        if version == 7 and deripple:
            d["acf_lossless"][:, 2, :] /= v7_deripple(frames = d['lag_lossless'][:])
            d["acf_lossless"][:, 2, :] /= v7_deripple_subsample(frames = d['lag_lossless'][:])
        d["acf_lossless"][:, 2, :] = corr_to_eps(
            corr=d["acf_lossless"][:, 2, :],
            corr_lag=d["lag_lossless"][:],
            on_flux=d["Weighted Flux"]["On-Pulse"][:],
            off_flux=d["Weighted Flux"]["Off-Pulse"][:],
        )  # convert mean of off pulses (used in peak match)

        # 3 ) unconvert, deripple, and reconvert on pulse
        d["acf_lossless"][:, 0, :] = eps_to_corr(
            eps=d["acf_lossless"][:, 0, :],
            on_flux=d["Weighted Flux"]["On-Pulse"][:],
            off_flux=d["Weighted Flux"]["Off-Pulse"][:],
        )  # unconvert on pulse
        if version == 7 and deripple: # deripple on pulse
            d["acf_lossless"][:, 0, :] /= v7_deripple(frames = d['lag_lossless'][:])
            d["acf_lossless"][:, 0, :] /= v7_deripple_subsample(frames = d['lag_lossless'][:])

        d["acf_lossless"][:, 0, :] = corr_to_eps(
            corr=d["acf_lossless"][:, 0, :],
            corr_lag=d["lag_lossless"][:],
            on_flux=d["Weighted Flux"]["On-Pulse"][:],
            off_flux=d["Weighted Flux"]["Off-Pulse"][:],
        )  # convert on pulse


        # TODO: Change variance to eps units too... but how?

    lag_lossless = d["lag_lossless"][:]

    # 3 ) unconvert, deripple, and reconvert on pulse for long time lags for ALL search pols (0,1,2)
    # This must produce acf_compressed (in epsilon units), lag_compressed, on, and bg.
    if iipol == 0:
        # flatten and convert long lag for x
        acf_compressed_x = d["acf_compressed"][0, 0]["acf_x"].flatten()
        lag_compressed_x = d["acf_compressed"][0, 0]["lag"].flatten()
        acf_compressed_x = _eps_to_corr(eps = acf_compressed_x,
                                      on_flux = d['Weighted Flux']['On-Pulse'][0],
                                      off_flux = d['Weighted Flux']['Off-Pulse'][0])
        if version == 7 and deripple:
            acf_compressed_x /= v7_deripple(frames = lag_compressed_x)
            acf_compressed_x /= v7_deripple_subsample(frames = lag_compressed_x)
        acf_compressed_x = _corr_to_eps(corr = acf_compressed_x,
                                      on_flux = d['Weighted Flux']['On-Pulse'][0],
                                      off_flux = d['Weighted Flux']['Off-Pulse'][0])

        acf_compressed = acf_compressed_x
        lag_compressed = lag_compressed
        on_y = d["acf_lossless"][0, 0]
        bg_y = d["acf_lossless"][0, 2]
    if iipol == 1:
        # flatten and convert long lag for y
        acf_compressed_y = d["acf_compressed"][1, 0]["acf_y"].flatten()
        lag_compressed_y = d["acf_compressed"][1, 0]["lag"].flatten()

        acf_compressed_y = _eps_to_corr(eps = acf_compressed_y,
                                      on_flux = d['Weighted Flux']['On-Pulse'][1],
                                      off_flux = d['Weighted Flux']['Off-Pulse'][1])
        if version == 7 and deripple:
            acf_compressed_y /= v7_deripple(frames = lag_compressed_y)
            acf_compressed_y /= v7_deripple_subsample(frames = lag_compressed_y)

        acf_compressed_y = _corr_to_eps(corr = acf_compressed_y,
                                      on_flux = d['Weighted Flux']['On-Pulse'][1],
                                      off_flux = d['Weighted Flux']['Off-Pulse'][1])
        acf_compressed = acf_compressed_y
        lag_compressed = lag_compressed_y
        on_y = d["acf_lossless"][1, 0]
        bg_y = d["acf_lossless"][1, 2]
    # Join show
    if iipol == 2:
        # deal with large lags; flatten over lag bins
        lag_compressed = d["acf_compressed"][2, 0]["lag"].flatten()

        acf_compressed_x = d["acf_compressed"][2, 0]["acf_x"].flatten()
        acf_compressed_y = d["acf_compressed"][2, 0]["acf_y"].flatten()
        acf_compressed_x = _eps_to_corr(eps = acf_compressed_x,
                                      on_flux = d['Weighted Flux']['On-Pulse'][0],
                                      off_flux = d['Weighted Flux']['Off-Pulse'][0])
        acf_compressed_y = _eps_to_corr(eps = acf_compressed_y,
                                      on_flux = d['Weighted Flux']['On-Pulse'][1],
                                      off_flux = d['Weighted Flux']['Off-Pulse'][1])
        if deripple and version == 7:
            acf_compressed_x /= v7_deripple(frames = lag_compressed)
            acf_compressed_y /= v7_deripple(frames = lag_compressed)
            acf_compressed_x /= v7_deripple_subsample(frames = lag_compressed)
            acf_compressed_y /= v7_deripple_subsample(frames = lag_compressed)
        acf_compressed_x = _corr_to_eps(corr = acf_compressed_x,
                                      corr_lag = lag_compressed,
                                      on_flux = d['Weighted Flux']['On-Pulse'][0],
                                      off_flux = d['Weighted Flux']['Off-Pulse'][0])
        acf_compressed_y = _corr_to_eps(corr = acf_compressed_y,
                                      corr_lag = lag_compressed,
                                      on_flux = d['Weighted Flux']['On-Pulse'][1],
                                      off_flux = d['Weighted Flux']['Off-Pulse'][1])
        acf_compressed = acf_compressed_x + acf_compressed_y
        lag_compressed = lag_compressed
        # deal with short lags; sum over pols
        on = d["acf_lossless"][0, 0] + d["acf_lossless"][1, 0]  # sum over search pols
        bg = d["acf_lossless"][0, 2] + d["acf_lossless"][1, 2]  # sum over search pols

    if peak_match_short_lag:
        acf_lossless = on - bg
    else:
        acf_lossless = on
    if threshold:
        """ACF lossless has many values that are close to zero since nothing is thrown away.
        infilling close-to-zero values with a larger value is always conservative
        it is convenient choose the compression thresholds for the smallest lag bin
        remember, this is conservative -- overestimates noise at a particular trial lag."""
        if (acf_compressed > 0).any():
            pos_threshold = np.min(acf_compressed[acf_compressed > 0])
            acf_lossless[
                (0 < acf_lossless) * (acf_lossless < pos_threshold)
            ] = pos_threshold  # replace small R_f values with cutoff value in closest lag bin
        if (acf_compressed < 0).any():
            neg_threshold = np.max(acf_compressed[acf_compressed < 0])
            acf_lossless[
                (0 > acf_lossless) * (acf_lossless > neg_threshold)
            ] = neg_threshold  # replace small R_f values with cutoff value in closest lag bin

    iizero = np.where(lag_lossless == 0)

    lag_all = np.hstack((lag_lossless, lag_compressed))
    acf_all = np.hstack(
        (acf_lossless, acf_compressed)
    )  # background subtract the zero lag region

    if version in [4, 6]:
        acf_all /= (
            on[iizero] - bg[iizero]
        )  # go into epsilon units, only divide by the flux that we get from the FRB (cant count system) square later!
    if version in [7]:
        acf_all /= on[iizero]  # this should divide by either 1 or 2, depending on whether pol == 0,1 or pol == 2
    return lag_all, acf_all


==> authors.py <==
import re
import numpy as np

"""
Credits: Dustin Lang
python authors.py authors.tsv affils.tsv > auth.tex
"""


def debug(*args):
    import sys
    print(*args, file=sys.stderr)


def main():
    import argparse
    parser = argparse.ArgumentParser()
    parser.add_argument('auth_tsv')
    parser.add_argument('affil_tsv')
    parser.add_argument('--discard', type=int, default=3,
                        help='Number of lines to discard from the top of the authors spreadsheet, default %(default)')
    parser.add_argument('--discard-affil', type=int, default=1,
                        help='Number of lines to discard from the top of the affiliations spreadsheet, default %(default)')

    # Here we assume the spreadsheet has columns:
    #
    # Lastname  |  First names  |  x  |  x  |  ORCID  |  Affiliations  |  Acks  | ...
    #
    parser.add_argument('--lastname_index', type=int, default=0,
                        help='Index of author last name in spreadsheet')
    parser.add_argument('--firstname_index', type=int, default=1,
                        help='Index of author non-last names in spreadsheet')
    parser.add_argument('--orcid_index', type=int, default=4,
                        help='Index of author ORCID in spreadsheet')
    parser.add_argument('--affil_index', type=int, default=5,
                        help='Index of author affiliation acronyms in spreadsheet')
    parser.add_argument('--ack_index', type=int, default=6,
                        help='Index of author acknowledgements in spreadsheet')
    parser.add_argument('--tex_template', type=str, default='apj',
                        help='Either "apj", "revtex", or "nature"')


    opt = parser.parse_args()


    # Export Google spreadsheet as TSV...
    f = open(opt.auth_tsv)    #'authors-cat.tsv'
    f2 = open(opt.affil_tsv)  #'affils-cat.tsv'

    # A regex for finding initials in names, like "Rob, Bob G."
    initial_rex = re.compile(r'(\w[.]) ?(\w)')

    # Parse authors spreadsheet
    # discard header lines (column headers, etc)
    for i in range(opt.discard):
        line = f.readline()
        debug('Discarding:', line)

    authors = []
    acks = []
    lastnames = []
    for line in f.readlines():
        words = line.replace('\n', '').replace('  ', ' ').split('\t')

        lastname = words[opt.lastname_index]
        firstname = words[opt.firstname_index]
        orcid = words[opt.orcid_index]
        affils = words[opt.affil_index]
        ack = words[opt.ack_index]

        # Split affiliations by semicolons OR commas
        # (because people can't follow instructions...)
        affils = [a.strip() for a in affils.split(';')]
        aa = []
        for a in affils:
            aa.extend([a.strip() for a in a.split(',')])
        affils = aa
        # drop any empty strings
        affils = [a for a in affils if len(a)]

        lastname  = lastname.strip()
        firstname = firstname.strip()
        name = firstname + ' ' + lastname
        # The author list is sorted by lastname
        lastnames.append(lastname)

        # Search for and stick "~" characters in initials, to produce
        # better Latex spacing.
        while True:
            m = initial_rex.search(name)
            if not m:
                break
            # debug('Match:', name, '->', m)
            # debug(m[0], '/', m[1], '/', m[2])
            name = name[:m.start()] + m[1] + '~' + m[2] + name[m.end():]
        # Hi Moritz :)
        name = name.replace('ü', '\\"{u}')

        if len(ack):
            acks.append(ack)
        authors.append((name, orcid, affils))

    # Parse affiliation acronym expansion spreadsheet
    f = f2
    for i in range(opt.discard_affil):
        line = f.readline()
        debug('Discarding:', line)
    affilmap = {}
    for line in f.readlines():
        words = line.replace('\n','').replace('  ', ' ').split('\t')
        full,acro = words
        affilmap[acro] = full

    debug('Last names:', lastnames)

    # Sort by last name
    I = np.argsort(lastnames)
    authors = [authors[i] for i in I]

    # ApJ format
    if opt.tex_template == 'apj':
        for auth, orcid, affil in authors:
            orctxt = ''
            if len(orcid):
                orctxt = '[%s]' % orcid
            print('\\author%s{%s}' % (orctxt, auth))
            for aff in affil:
                print('  \\affiliation{%s}' % affilmap.get(aff, aff))

    # revtex4-2 format
    if opt.tex_template == 'revtex':
        for auth, orcid, affil in authors:
            orctxt = ''
            #if len(orcid):
            #    orctxt = '[%s]' % orcid
            print('\\author%s{%s}' % (orctxt, auth))
            for aff in affil:
                print('  \\affiliation{%s}' % affilmap.get(aff, aff))
    # Nature format
    if False:
        txt = []
        uaffils = []
        txt.append('\\author{')
        for iauth, (auth, orcid, affil) in enumerate(authors):
            sups = []
            for aff in affil:
                if aff in uaffils:
                    i = uaffils.index(aff)
                else:
                    i = len(uaffils)
                    uaffils.append(aff)
                sups.append(i + 1)
            sep = ',' if iauth < len(authors) - 1 else ''

            affiltxt = ''
            if len(sups):
                affiltxt = '$^{%s}$' % (','.join(['%i' % i for i in sups]))
            txt.append('%s%s%s \\allowbreak' % (auth, affiltxt, sep))

        txt.append('}')
        txt.append('\\newcommand{\\affils}{')
        txt.append('\\begin{affiliations}')
        for aff in uaffils:
            #txt.append('\\item{%s}' % aff)
            debug('Looking up', aff)
            txt.append('\\item{%s}' % affilmap.get(aff, aff))
        txt.append('\\end{affiliations}')
        txt.append('}')
        print('\n'.join(txt))

    acks = list(set(acks))
    acks.sort()
    print('% Unique acks:')
    print(r'\newcommand{\allacks}{')
    for ack in acks:
        # debug('% ', ack)
        print(ack.replace('&', r'\&'))
        print('%')
    print(r'}')


if __name__ == '__main__':
    main()


==> burst.py <==
import numpy as np
import astropy.units as apu
import warnings

class Burst:
    def __init__(self, z_S, r_f, lag, dm,dm_mw,tau_scatt = 0 * apu.s, name="Garden variety FRB"):
        self.name = name
        self.z_S = z_S
        self.r_f = np.array(r_f)
        self.lag = np.array(lag)
        iisort = np.argsort(lag)
        self.lag = lag[iisort]
        self.r_f = r_f[iisort]
        self.minlag = np.min(lag)
        self.maxlag = np.max(lag)
        tau_scatt.to(apu.s) # must provide astropy.Quantity!
        self.tau_scatt = tau_scatt
        self.dm = dm
        self.dm_mw = dm_mw

    def get_r_f(self, lag):
        # Return R_f for the requested lag using a linear interp scheme
        if np.min(lag) < self.minlag or np.max(lag) > self.maxlag:
            warnings.warn(
                f"{np.min(lag)}-{np.max(lag)} exceeds valid lag range ({self.minlag} - {self.maxlag})!"
            )
        r_f = np.interp(
            xp=self.lag, fp=self.r_f, x=lag, left=1, right=1
        )  # here, R_f > 1, so setting R_f = 1 gives y(R_f = 1) = 0. this is saying we have no sensitivity for that lag.
        return r_f

    def get_r_f_min(self, lag):
        assert self.lag.size == self.r_f.size
        lag_min = lag[:-1]
        lag_max = lag[1:]
        r_f = np.zeros(lag_min.shape)
        for ii in range(r_f.size):
            keep = (self.lag < lag_max[ii]) * (self.lag >= lag_min[ii])
            if np.sum(keep) == 0:
                r_f[ii] = 1
            else:
                r_f[ii] = np.min(np.abs(self.r_f[keep]))
        return r_f

    def interpolate_r_f(self,lag_bins):
        """ Re-interpolate R_f to a given set of lag bins. The new `self.lag` is determined by taking the arithmetic mean between successive values of lag_bins.
        Parameters
        ----------
        lag_bins : np.array
            The `fenceposts` between which to interpolate. If N values are provided to lag_bins, N-1 values are written to self.lag and self.r_f.
        """
        assert np.sum(self.r_f < 1) < 0.1 * self.r_f.size, "Many bad R_f values (R_f < 1) -- double check the R_f convention?"

        new_r_f = np.ones(lag_bins.size - 1)
        for ii,start,end in zip(np.arange(lag_bins.size),lag_bins[:-1],lag_bins[1:]):
            arg_self = (start < self.lag) * (self.lag < end)
            if np.sum(arg_self) > 0: # if there is data
                r_f = np.min(self.r_f[arg_self])
                if r_f < 1 or np.sign(start) != np.sign(end): # bad data or very close to zero -- use 1 as the flux ratio
                    new_r_f[ii] = 1
                else: # use the flux ratio
                    new_r_f[ii] = r_f
        self.lag = (lag_bins[:-1] + lag_bins[1:]) * 0.5
        self.r_f = new_r_f

    def __add__(self, other_burst):
        UserWarning('This does not combine R_f optimally')
        assert (
            np.abs(self.z_S - other_burst.z_S) / self.z_S < 0.01
        ), "Bursts have significantly different inferred redshifts"
        name = "{self.name} + {other_burst.name}"

        assert (self.r_f >= 1).all(), "Some flux ratios exceed 1! This is not allowed"
        assert (other_burst.r_f >= 1).all(), "Some flux ratios exceed 1! This is not allowed"
        assert (self.lag == other_burst.lag).all(), "Different lag ranges!"
        lag = self.lag
        r_f = np.minimum(self.r_f,other_burst.r_f) # Take the best over all different bursts.
        combined = Burst(z_S=z_S, lag=lag, r_f=r_f, name=name)
        return combined

    def save_to_h5(self, filename):
        import h5py
        with h5py.File(filename,mode='w') as f:
            f.create_dataset('lag_sec',data =self.lag)
            f.create_dataset('r_f',data = self.r_f)
            f.create_dataset('z_s',data = self.z_S)
            f.create_dataset('event_id',data = self.name)
            f.create_dataset('dm',data=self.dm)
            f.create_dataset('dm_mw',data=self.dm_mw)
            f.create_dataset('tau_scatt_sec',data=self.tau_scatt.to(apu.s).value)
            f.close()
            print(f'Burst successfully written to {filename}')



FRB180924 = Burst(
    z_S=0.3214,
    dm = 0,
    dm_mw = 0,
    r_f=64.7 * np.ones(50),
    lag=np.logspace(np.log10(30e-6), np.log10(1.445), num=50),
    name="180924",
)
FRB181112 = Burst(
    z_S=0.4755,
    dm = 0,
    dm_mw = 0,
    r_f=73.3 * np.ones(50),
    lag=np.logspace(np.log10(15e-6), np.log10(1.369), num=50),
    name="181112",
)
FRB191219 = Burst(
    z_S=0.445,
    dm = 464.56,
    dm_mw = 49.39,
    r_f=1 / 0.0004 * np.ones(50),
    lag=np.logspace(np.log10(50e-9), np.log10(0.1), num=50),
    name="191219",
)


==> donut.py <==
import tau
import matplotlib
matplotlib.style.use('/home/calvin/Lensed-FRBs/lm.mplstyle')

from matplotlib.pyplot import *
import numpy as np


def prd_size(textwidth = 6.50127,fraction_of_textwidth = 0.45,height_per_width = 1 / 1.61803399):
    width_in = textwidth * fraction_of_textwidth
    height_in = height_per_width * width_in
    return (width_in, height_in)

def donut_figure(
    ymax = 10,
    N = 2000,
    tau_min_sec = 1e-6,
    tau_max_sec = 5e-5,
    mass_sol = 1e-1,
    ):
    fig = figure(figsize = prd_size(height_per_width = 0.85))
    #title(r'$M/M_{sol}$=' + f'{mass_sol:1.0E}')
    title('Lens plane')
    X,Y = np.meshgrid(np.linspace(-ymax,ymax,num = N),np.linspace(-ymax,ymax,num = N))
    delay = tau.dimensionless_delay_min(np.sqrt(X**2 + Y**2))
    y_min_delay = tau.y_from_delay(np.array([tau_min_sec]),np.array([mass_sol]),z_L = np.array([0.5]))
    delay_sec = delay * tau.r_schwarz(mass_sol) * 3.086e22 / 3e8
    delay_sec[delay_sec > tau_max_sec] = np.nan
    ax = gca()
    ax.grid(False)
    ax.set_yticks(ticks = np.arange(-5,6,2))
    ax.set_yticklabels([-5,-3,-1,1,3,5])
    ax.set_xticks(ticks = np.arange(-5,6,2))
    ax.set_yticklabels([-5,-3,-1,1,3,5])
    im = imshow(delay_sec * 1e6,
           #norm = matplotlib.colors.LogNorm(),
           cmap = matplotlib.cm.coolwarm,
           extent = [-ymax,ymax,-ymax,ymax])


    circle1 = Circle((0,0), y_min_delay, color='black',alpha = 1,label = rf'$\tau < ${tau_min_sec*1e9} ns')
    #ax.add_patch(circle1)

    circle1 = Circle((0,0), 1,
                     facecolor = 'none',
                     edgecolor ='black',
                     lw = 1, label = f'Einstein radius')
    ax.add_patch(circle1)

    for snr,ls in zip([10,100,1000],['dotted','dashdot','--']):
        circle1 = Circle((0,0), tau.y_from_flux(snr),
                         facecolor = 'none',
                         edgecolor ='black',
                         lw = 1, label = r'$\varepsilon^2 =$' + f'1/{snr}',ls = ls)
        ax.add_patch(circle1)

    cbax = fig.add_axes([0.92, 0.11, 0.03,0.77])
    cax = colorbar(im,cax = cbax)
    ax.legend(bbox_to_anchor = [0.5, -0.4],loc = 'lower center',ncol = 2)
    cax.ax.set_ylabel(r'Lag $\times (\frac{M_c}{M_{\odot}})$/ ms')
    return ax,im,cax


ax,im,cax= donut_figure(tau_min_sec = 1e-7,tau_max_sec = 2.5e-7,mass_sol = 1e-3,ymax = 7)
ax.set_xlabel('X (Einstein radii)')
ax.set_ylabel('Y (Einstein radii)')
#ax.set_title(r'$M/M_{\odot} = 10^{-3}$')
savefig('/home/calvin/Lensed-FRBs/plots/donut.png',dpi = 300)


==> ism.py <==
import sys
import numpy as np
from matplotlib.pyplot import *
from tau import dimensionless_delay_min, y_from_flux

from astropy.constants import c, G
import astropy.units as apu

# Decoherence from turbulent scattering screens?
# Take some expressions from Katz+2019
# The key unknowns here are r_diff and D_screen_source
# r_diff and D_screen_source on x and y

# Katz Eq. 3.35
def r_diff(nu=0.4 * apu.GHz,factor = 1):
    # nu in gigahertz
    # return answer in meters
    nu_ghz = nu.to(apu.GHz).value
    return factor * 4.2e7 * apu.m * nu_ghz ** 1.2  # Katz Eq. 3.35


def r_fresnel(nu, d_sc_s=10 * apu.kpc):
    return np.sqrt(d_sc_s * c / nu).to(apu.m)

def r_ref(r_d,d_sc_s,nu):
    r_f = r_fresnel(nu, d_sc_s)
    r_ref = r_f ** 2 / r_d
    return r_ref

def decoherence_time(r_d, d_sc_s, nu):
    r_r = r_ref(r_d,d_sc_s,nu)
    return r_e ** 2 / 2 / d_sc_s / c


def r_diff_from_tau_scatt(tau_scatt, d_sc_s=100 * apu.pc, nu=0.6 * apu.GHz):
    wavelength = c / nu
    return np.sqrt(8 * np.pi ** 3 * d_sc_s * wavelength ** 2 / c / tau_scatt)

def tau_scatt_from_r_diff(r_diff, d_sc_s=100 * apu.pc, nu=0.6 * apu.GHz):
    wavelength = c / nu
    return 8 * np.pi ** 3 * d_sc_s * wavelength ** 2 / r_diff ** 2 / c

def plot_scattering_screen_figure(nu_ghz=[1], dscs_kpc=[1], ax = None):
    z_l = 0.1847  # z_L for a lens at 0.5 Gpc
    diffractive_scale = np.logspace(0, 12) * apu.m
    mass = np.logspace(-5, 5) * apu.solMass
    einstein_ang = tau.einstein_angle(mass * (1 + z_l))
    if ax is None:
        figure()
        ax = gca()
    ax.fill_between(
        x=tau.mass_from_delay(
            np.logspace(-9,0) * apu.s,
        )
        .to(apu.solMass)
        .value,
        # r_diff
        #y1=0,
        #y2= diffractive_scale.to(apu.cm).value,
        # tau_scatt
        y1=1e10,
        y2=(np.logspace(-9,0) * apu.s).to(apu.s),
        label=f"lens phase < screen phase :(",
        alpha=0.2,
    )
    for dscs in dscs_kpc:

        for nu in nu_ghz:
            r_diff_limit = einstein_ang * dscs * apu.kpc # r_diff < theta_E * D_Sc_S
            tau_scatt_limit = tau_scatt_from_r_diff(r_diff_limit, d_sc_s = dscs * apu.kpc, nu = nu_ghz * apu.GHz)
            ax.fill_between(
                mass.to(apu.solMass),
                # r_diff
                # y1=0,
                # y2=r_diff_limit.to(apu.cm),
                # tau_scatt
                y1 = 1e100,
                y2=tau_scatt_limit.to(apu.s),
                label=f"scattering screen @ {dscs} kpc resolvable by lens :(",
                alpha=0.1,
            )

        ax.legend()
        ax.set_xscale("log")
        ax.set_yscale("log")
        ax.set_xlim([1e-5, 1e5])
        ax.set_xlabel(r"$M/M_{\odot}$")
        # r_diff
        #ylim([1e7, 1e12])
        #ylabel(r"$r_{diff}$ [cm]")
        # tau_scatt
        ax.set_ylim([1e-7, 1e2])
        ax.set_ylabel(r"$\tau_{scatt}$ [sec]")
        #ax.set_aspect('equal')

    show()
def plot_four_panel(d_sc_s, bursts, m_range, lag_range):
    f,axs = subplots(2,2,figsize = (9,5))
    suptitle(f'Screen at {d_sc_s.to(apu.kpc).value} kpc')
    # (a) + (b) + (c) + (d)
    # Wrong but good for comparison
    # use tau_scatt_global = 0, max_einstein_ang = inf
    from tau import dtau_dm,plot_dtau_dm_vs_lag
    n_abcd = dtau_dm(bursts,
        m_range = m_range,
        lag_range = lag_range,
        min_rf = True,
        max_einstein_angle_global = np.inf,
        tau_scatt_global = 0 * apu.s
    )
    plot_dtau_dm_vs_lag(n_abcd,m_range = m_range, lag_range = lag_range,draw_legend = False,ax = axs[0,0])
    axs[0,0].set_title('(a) + (b) + (c) + (d)')

    # (a) + (b)
    # Most conservative, model-independent
    # Use max_einstein_ang = 0, tau_scatt from each burst.
    n_ab = dtau_dm(bursts,
        m_range = m_range,
        lag_range = lag_range,
        min_rf = True,
        max_einstein_angle_global = 0,
        tau_scatt_global = None
    )
    plot_dtau_dm_vs_lag(n_ab,m_range = m_range, lag_range = lag_range,draw_legend = False,ax = axs[0,1])
    axs[0,1].set_title('(a) + (b)')

    # (a) + (c)
    # Also conservative, but model-dependent
    # Use true value of max_einstein_ang, let tau_scatt = inf
    n_ac = dtau_dm(bursts,
    m_range = m_range,
    lag_range = lag_range,
    min_rf = True,
    max_einstein_angle_global = None,
    tau_scatt_global = np.inf * apu.s,
    d_sc_s = d_sc_s
    )
    plot_dtau_dm_vs_lag(n_ac,m_range = m_range, lag_range = lag_range,draw_legend = False,ax = axs[1,0])
    axs[1,0].set_title('(a) + (c)')

    # (a) + (b) + (c)
    # Most correct, slightly model independent, source local scattering!
    # Use true value of max_einstein_ang, true value of tau-scatt
    n_abc = dtau_dm(bursts,
    m_range = m_range,
    lag_range = lag_range,
    min_rf = True,
    max_einstein_angle_global = None,
    tau_scatt_global = None,
    d_sc_s = d_sc_s,
    )
    plot_dtau_dm_vs_lag(n_abc,m_range = m_range, lag_range = lag_range,draw_legend = False,ax = axs[1,1])
    axs[1,1].set_title('(a) + (b) + (c)')
    return [n_abcd, n_ab, n_ac, n_abc], f,axs

def rdiff_vs_lag(nu_ghz=[0.6], dscs_kpc=[1, 10]):
    figure()
    title(r"Need $\tau > \tau_{decorr}$")
    z_l = 0.1847  # z_L for a lens at 0.5 Gpc
    diffractive_scale = np.logspace(4, 13) * apu.m
    mass = np.logspace(-5, 1) * 1.989e30 * apu.kg
    einstein_ang = tau.einstein_angle(mass * (1 + z_l))
    r_limit = einstein_ang * 1 * apu.kpc # r_ref
    # fill_between(mass.to(apu.solMass),y1 = 0, y2 = r_limit.to(apu.cm),label = 'scattering screen resolvable by lens',alpha = 0.1)
    for nu in nu_ghz:
        for dscs in dscs_kpc:
            plot(
                decoherence_time(
                    diffractive_scale, d_sc_s=dscs * apu.kpc, nu=2 * np.pi * nu * apu.GHz
                ).to(apu.s),
                diffractive_scale.to(apu.cm).value,
                label=f"Decoherence from screen at {dscs} kpc at {nu} GHz",
            )

    ax = gca()
    ax2 = ax.twinx()
    bot, top = ax.get_ylim()
    print(bot, top)
    ax2.set_ylabel(r"$\tau_{scatt}$ [sec]")
    ax2.set_ylim(
        tau_scatt_from_r_diff(r_diff=1e7 * apu.cm, d_sc_s=100 * apu.pc, nu=0.6 * apu.GHz)
        .to(apu.s)
        .value,
        tau_scatt_from_r_diff(r_diff=1e12 * apu.cm, d_sc_s=100 * apu.pc, nu=0.6 * apu.GHz)
        .to(apu.s)
        .value,
    )
    ax2
    # ax2.set_yticks([1e-5,1e-4,1e-3,1e-2,1e-1])

    legend()
    ax.set_xscale("log")
    ax.set_yscale("log")
    ax2.set_yscale("log")
    xlim([1e-9, 1e-1])
    ylim([1e7, 1e12])
    xlabel(r"$\tau_{decorr}$ [sec]")
    ax.set_ylabel(r"$r_{diff}$ [cm]")
    show()


if __name__ == "__main__":
    if sys.argv[1] == "katz":
        katz2019figure(nu_ghz=[0.4, 0.8], dscs_kpc=[0.1, 1])
    if sys.argv[1] == "delay":
        rdiff_vs_lag(nu_ghz=[0.4, 0.8], dscs_kpc=[0.1, 1])
    if sys.argv[1] == "rdiff":
        figure()
        loglog(
            np.logspace(7, 12),
            tau_scatt_from_r_diff(
                r_diff=np.logspace(7, 12) * apu.cm, d_sc_s=1 * apu.kpc
            ).to(apu.s),
            label="1 kpc",
        )
        loglog(
            np.logspace(7, 12),
            tau_scatt_from_r_diff(
                r_diff=np.logspace(7, 12) * apu.cm, d_sc_s=0.1 * apu.kpc
            ).to(apu.s),
            label="0.1 kpc",
        )
        ylabel("scattering time [sec] (measured)")
        xlabel("r_diff [cm] (bigger is better)")
        legend()
        show()


==> plotting.py <==
import tau
import matplotlib
matplotlib.style.use('/home/calvin/Lensed-FRBs/lm.mplstyle')

from matplotlib.pyplot import *
import numpy as np

def prd_size(textwidth = 6.50127,fraction_of_textwidth = 0.45,height_per_width  = 1 / 1.61803399):
    width_in = textwidth * fraction_of_textwidth
    height_in = height_per_width * width_in
    return (width_in, height_in)

def plot_dtau_dm_vs_lag(n, m_range, lag_range, filename=None,draw_legend = True,ax = None):
    """
    Plot constraints from each lag bin.
    Parameters
    ----------
    n : np.array of shape (nlag, nmass)
    """
    # m_range = 0.5 * (m_range[:-1] + m_range[1:]) # Use midpoints here because that's what we do for the constraints calculation.

    assert n.ndim == 2, "Wrong number of dimensions!"
    n = np.hstack((np.zeros((n.shape[0], 1)), n))
    # stack some zeros to the start of the array, so that the constraint plot lines start at zero.
    n_cum = np.cumsum(n, axis=0)
    if ax is None:
        figure(figsize = (8,5))
        ax = gca()
    ax.set_xscale("log")
    for iilag in range(n_cum.shape[0] - 1):
        ax.fill_between(
            m_range,
            y1=n_cum[iilag],
            y2=n_cum[iilag + 1],
            alpha=0.3,
            label=rf"{1e6 * lag_range[iilag]:0.2f} - {1e6 * lag_range[iilag + 1]:0.2f} $\mu$s",
        )
    ax.plot(m_range, n_cum[-1], color="black", label="all")
    if draw_legend:
        ax.legend(loc="center right")
    ax.set_xlabel(r"Lens Mass ($M_{\odot})$",fontsize=8)
    ax.set_ylabel(r"dN / d(ln M)",fontsize=8)
    ax.set_title(r"$f_{DM} = 1$ Expected number of events",fontsize=10)
    if filename is not None:
        savefig(f"./{filename}")
    return ax

def plot_dtau_dm_vs_lag_shaded(n, m_range, lag_range, filename=None,fax = None,draw_colorbar = False):
    """
    Plot constraints from each lag bin.
    Parameters
    ----------
    n : np.array of shape (nlag, nmass)

    m_range : np.array of shape (nlag, nmass + 1)

    lag_range : np.array of shape (nlag + 1)
        Which colors to use?


    fax : (matplotlib.Figure, matplotlib.Axes) tuple
        Use an existing figure / axis

    draw_colobar : bool
    """
    #m_range = 0.5 * (m_range[:-1] + m_range[1:]) # Use midpoints here because that's what we do for the constraints calculation.
    m_range = np.sqrt(m_range[:-1] * m_range[1:]) # Geometrically spaced endpoints is better for log spaced grids

    assert n.ndim == 2, "Wrong number of dimensions!"
    #n = np.hstack((np.zeros((n.shape[0], 1)), n))
    # stack some zeros to the start of the array, so that the constraint plot lines start at zero.
    n_cum = np.cumsum(n, axis=0)
    if fax is None:
        fig = figure(figsize = (8,5))
        ax = fig.add_axes([0.12, 0.11, 0.68, 0.78])
    else:
        fig,ax = fax[0],fax[1]
    ax.set_xscale("log")
    ax.grid(False)
    import matplotlib as mpl
    cmap = mpl.cm.coolwarm
    normalize = mpl.colors.Normalize(vmin=np.log10(lag_range).min(), vmax=np.log10(lag_range).max())
    ax.set_xscale('log')
    ax.set_xlabel(r"Lens Mass ($M_c/M_{\odot})$",fontsize = 10)
    #ax.set_title(r"Monochromatic mass function constraints")

    for i in range(n_cum.shape[0] - 1):
        ax.fill_between(m_range,
                y1 = n_cum[i,:],
                y2 = n_cum[i+1,:],
        color=cmap(normalize(np.log10(lag_range[i]))))
    ax.set_ylim(bottom = 0)

    if draw_colorbar:
        cbax = fig.add_axes([0.81, 0.11, 0.03, 0.78])
        cb = mpl.colorbar.ColorbarBase(cbax, cmap=cmap, norm=normalize, orientation='vertical')
        cb.set_label(r'$\log_{10}$(lag / seconds)',
                rotation=90,
                fontsize = 10)
    if filename is not None:
        savefig(f"./{filename}")
    else:
        show()
    return fig,ax


==> setup.py <==
import setuptools

setuptools.setup(
    name="tdlens",
    version="0.0.1",
    author="Calvin Leung",
    author_email="calvinl@mit.edu",
    description="Time domain gravitational microlensing",
    long_description="Calculate optical depth, tools for quantifying decoherence effects, etc.",
    long_description_content_type="text/markdown",
    url="https://github.com/leungcalvin/Lensed-FRBs",
    packages=setuptools.find_packages(),
    classifiers=[
        "Programming Language :: Python :: 3",
        "License :: OSI Approved :: MIT License",
        "Operating System :: OS Independent",
    ],
    python_requires=">=3.7",
)


==> tau.py <==
import warnings
from matplotlib.pyplot import *
import numpy as np
from scipy import interpolate

from burst import Burst

from astropy.cosmology import Planck18
import astropy.units as apu
from astropy.constants import c, G

VERBOSE = False

def geom_centers(x): # midpoint rule in d(log(x)) space
    return np.sqrt(x[0:-1] * x[1:])

def macquart(dm_eg, cosmo, dm_host=116):
    """
    Macquart relation (or its inverse, really) used to cheaply infer z from DM excess

    Parameters
    ----------
    dm_eg : float
        Dispersion measure after subtracting off MW contribution
    cosmo : astorpy.cosmology
        A cosmology for calculating Hubble parameter.
    Y : float
        Helium ionization
    dm_host : float
        Average dispersion measure to assign to each FRB host galaxy. Best fit estimate from James (2021).
    https://www.wolframalpha.com/input/?i=%281+cm%5E3+%2F+1+pc%29+*+%28c+%2F+70+km+%2F+s+%2F+Mpc%29+*+7%2F8+*+1+*+0.045+*+3+*+%2870+km+%2F+s+%2F+Mpc%29%5E2+%2F+%288+*+pi+*+G+*+proton+mass%29
    """
    z_grid = np.linspace(0, 5, num=1000)
    z = 0.5 * (z_grid[1:] + z_grid[:-1])
    dz = np.diff(z_grid)
    DM_lookup = 927.9 * np.cumsum(dz * (1 + z) / cosmo.efunc(z)) + dm_host / (1 + z)
    return z[np.argmin(np.abs(dm_eg - DM_lookup))]


def r_schwarz(m_sols):
    # https://www.wolframalpha.com/input/?i=2+*+G+*+%281+solar+mass%29+%2F+c%5E2+%2F+1+Mpc
    return 9.57e-20 * m_sols


def einstein_angle(mass_times_1pz):
    return ((4 * G * mass_times_1pz / c ** 2 / (1 * apu.Gpc)) ** (1 / 2)).to(apu.dimensionless_unscaled)

def mass_from_delay(delay, y=None, R_f=1e3):
    # Use a typical R_f and get y

    if y is None:
        y = y_from_flux(R_f) * 0.5 # center of the annulus, on average, not the outermost edge.
        print(f"y = {y}")
    f = dimensionless_delay_min(y)
    print(f"f(y) = {f}")
    crossing_time = delay / f
    mass = crossing_time * c ** 3 / 2 / G
    return mass

def r_einstein(z_l, z_s, m_sols, cosmo):
    """Einstein radius in Mpc, as a function of lens mass and redshift
    Parameters
    ----------
    z_l : np.array
        lens redshift, of shape (n_zlens)
    z_s : float
        source redshift
    m_sols : np.array
        lens mass in solr masses, of shape (n_mass)
    cosmo : astropy.cosmology object
        to calculate the lensing distance.
    Returns
    -------
    r_einstein : np.array
        Of shape (n_mass, n_zlens)
    """
    # measure mass in Schwarzchild radii:

    z_l = np.array(z_l)
    z_s = np.array(z_s)
    r_s = (r_schwarz(m_sols) * apu.Mpc).value
    return np.sqrt(2 * r_s[:, None] * lensing_dist(z_l, z_s, cosmo)[None, :])

def max_einstein_angle_from_tau_scatt(d_sc_s, nu, tau_scatt):
    """ Calculates lambda_obs / R_ref
    Parameters
    ----------
    d_sc_s : astropy.Quantity
        proper distance from FRB source to scattering screen, measred in host frame. Probably 1 parsec.

    nu : astropy.Quantity
        frequency at which the scattering is observed (at CHIME, it is 600 MHz)

    tau_scatt : astropy.Quantity
        scattering timescale observed at CHIME.

    Returns
    -------
    lambda / R_ref : flota
        the angle which must not exceed the Einstein angle (R_E / D_{LS}) (or R_E / D_L, if considering Galactic screens).
        see also: https://www.wolframalpha.com/input/?i=%28%282+*+pi+*+600+MHz+%2F+c%29+*+sqrt%282+*+%28100+pc%29+*+c+*+1+millisecond%29%29%5E%28-1%29
        IMPORTANT: this does not include any cosmological redshift factors, parametrized by alpha_lens and alpha_source. The correct condition under which the source screen is resolved is:

                (lambda / R_ref) * (1 + z_L)**alpha_lens * (1 + z_S)**alpha_source < (R_E / D_{LS})

        where the exponents are specified in optical_depth. They should be alpha_lens = -1, alpha_source = 0.5.
    """


    return ((2*np.pi*nu * np.sqrt(2 * d_sc_s * c * tau_scatt) / c )**-1).to(apu.dimensionless_unscaled)

def lensing_dist(z_l, z_s, cosmo):
    z_l = np.array(z_l)
    z_s = np.array(z_s)
    if z_l.shape != z_s.shape:
        z_s = np.ones(z_l.shape) * z_s
    time_delay_distance = (
        cosmo.angular_diameter_distance_z1z2(0, z_l)
        * cosmo.angular_diameter_distance_z1z2(z_l, z_s)
        / cosmo.angular_diameter_distance_z1z2(0, z_s)
    )
    return time_delay_distance.to(apu.Mpc).value


def y_from_flux(r_f):
    return np.sqrt(r_f ** -0.5 + r_f ** 0.5 - 2)


def dimensionless_delay_min(y_min):
    # c * tau / (1 + z_L) / R_schwarz
    d = np.sqrt(y_min ** 2 + 4)
    return 0.5 * y_min * d - np.log(np.abs(y_min - d) / (y_min + d))


from scipy import optimize


def y_min(tau_min, m_sols, z_L):
    c_tau_over_R_s = tau_min / (9.85e-6 * m_sols)
    func = lambda y_min: dimensionless_delay_min(y_min) - (
        0.5 * c_tau_over_R_s / (1 + z_L)
    )
    return optimize.newton(func, 50)  # solve for the roots of the above eqn


def y_from_delay(delay, m_sols, z_L):
    """
    Calculates y_min as a function of m and z_L for a given delay.

    See e.g. Munoz 2016, or Liao (2020) eq. 2
    Parameters
    ----------
    delay : np.array
        In units of seconds, and has shape (n_delay)
    m_sols : np.array
        In units of Msol, and has shape (n_mass)
    z_L : np.array
        In units of z_L, and has shape (n_zlens)

    Returns:
    y : np.array
        Has shape (n_delay, n_mass, n_zlens)
    """
    schwarzchild_light_seconds = 9.85e-6 * m_sols
    # how many schwarzchild crossing times corresponds to tau_min?

    crossing_times = (
        delay[:, None] / schwarzchild_light_seconds[None, :]
    )  # shape: (n_delay, None) x (None, n_mass) = (n_delay, n_mass)
    dimensionless_delay = (
        crossing_times[:, :, None] * 0.5 / (1 + z_L[None, None, :])
    )  # shape : (n_delay, n_mass, n_z_L)

    # y is maximized when...tau is maximized, mass is minimized, and z_L is minimized.
    y_lookup_min = y_min(np.min(delay), np.max(m_sols), np.max(z_L)) * 0.99
    y_lookup_max = y_min(np.max(delay), np.min(m_sols), np.min(z_L)) * 2
    y_lookup = np.linspace(y_lookup_min, y_lookup_max, num=10000)
    dimensionless_delay_lookup = dimensionless_delay_min(y_lookup)
    mi,ma = np.min(dimensionless_delay_lookup),np.max(dimensionless_delay_lookup)
    assert ma >= np.max(
        dimensionless_delay
    ), f"max of lookup table ({ma}) < max query value ({np.max(dimensionless_delay)})! Increase minimum mass or decrease maximum lag."
    assert mi <= np.min(
        dimensionless_delay
    ), f"min of lookup table ({mi}) > min query value ({np.max(dimensionless_delay)})! Increase minimum mass or decrease maximum lag."
    y_output = np.interp(
        xp=dimensionless_delay_lookup,
        fp=y_lookup,
        x=dimensionless_delay.flat,
    )  # return either the largest/smallest value of y.
    return np.reshape(y_output, dimensionless_delay.shape)


def dn_dm_power_law(m_sols, m_max, m_min, omega_lens, cosmo, gamma=2.35):
    """Here we assume a power law mass distribution of compact objects, whose redshift evolution is simply (1 + z)**3
    Salpeter mass function is N(m) dm = N0 (m/M_sol)**-gamma * (dm / M_sol) with gamma = 2.35
    """
    #Ms = 1.989e30 * apu.kg  # solar mass
    Ms = apu.solMass
    n_0 = 3 * cosmo.H0 ** 2 * omega_lens * np.abs(2 - gamma)
    n_0 /= 8 * np.pi * G * Ms
    n_0 /= np.abs((m_max) ** (2 - gamma) - (m_min) ** (2 - gamma))
    n = (
        (np.abs(n_0) * Ms ** -1 * (m_sols) ** (-gamma))
        .to(apu.Mpc ** -3 * apu.solMass ** -1)
        .value
    )
    return n
    # this is in units of Mpc^-3 kg^-1
    # to get units of Mpc^-3 M_sol^-1, we multiply by (1.989e30 kg / 1 M_sol)
    #return n * 1.989e30


def optical_depth(
    z_S,
    m_max,
    m_min,
    lag,
    r_f,
    omega_lens,
    cosmo,
    gamma=2.35,
    mgrid_points=100,
    zgrid_points=100,
    tau_scatt = None,
    max_einstein_ang = None,
    screen = 'hg',
    alpha_s = 1/2,
    alpha_l = -1,
):
    # carry out the 2D integral over lens masses d(log(m)) and d(z_L)
    # the integration grid has dimensions n_lag_bin, n_mass_bin, n_redshift bin
    # Eq. (66) - (70) of Calvin's notes
    mgrid = np.logspace(
        np.log10(m_min), np.log10(m_max), num=mgrid_points, endpoint=True
    )
    dm = np.diff(mgrid)
    m_sols = 0.5 * (mgrid[:-1] + mgrid[1:])

    zgrid = np.linspace(0, z_S, num=zgrid_points)
    dz = np.diff(zgrid)
    z = 0.5 * (zgrid[:-1] + zgrid[1:])

    #M, Z = np.meshgrid(m_sols, z)

    # Eq. (67): cosmology term: should have units of Mpc
    cosmology_term = (c / cosmo.H0).to(apu.Mpc).value
    cosmology_term *= (1 + z) ** 2 * dz
    cosmology_term /= cosmo.efunc(z)  # shape: (n_zlens)

    # Eq. (68): mass function term: should have units of Mpc^-3 M_sol^-1
    mass_function_term = (
        dn_dm_power_law(
            m_sols,
            m_max=m_max,
            m_min=m_min,
            omega_lens=omega_lens,
            cosmo=cosmo,
            gamma=gamma,
        )
        * dm
    )  # Note that dm has units of M_sol; shape: (n_mass)

    # Eq. (69): cross section term
    """
    Returns lensing cross section, in units of physical Mpc**2.
    Cross section as a function of mass and redshift packed in an array of shape (nm, nz+l).
    """
    sigma = np.pi * r_einstein(z, z_S, m_sols, cosmo) ** 2
    y_delay = y_from_delay(lag, m_sols, z)
    y_min_delay = y_delay[:-1, :, :]  # has dimensions (n_lag-1, n_m, n_z)
    y_max_delay = y_delay[1:, :, :]  # has dimensions (n_lag-1, n_m, n_z)
    # y_min_flux = 0
    y_max_flux = y_from_flux(r_f)  # shape : (n_lag - 1)
    y_min = y_min_delay  # shape : (n_lag - 1, n_m, n_z)
    y_max = np.minimum(
        y_max_delay, y_max_flux[:, None, None]
    )  # shape : (n_lag -1, n_m, n_z) x (n_lag - 1, None, None) = (n_lag - 1, n_m, n_z)

    annulus = (
        y_max ** 2 - y_min ** 2
    )  # if y_max_flux < y_min_delay, we cannot see any lenses.
    annulus[annulus < 0] = 0
    if np.max(annulus > 0) and VERBOSE:
        print(f"y_min (delay): {np.min(y_min_delay)} - {np.max(y_min_delay)}")
        print(f"y_max (flux): {y_max_flux}")
        print(f"y_max (delay): {np.min(y_max_delay)} - {np.max(y_max_delay)}")

        print(f"annulus area (units of y^2) : {np.min(annulus)} - {np.max(annulus)}")

    confusion_mask = lag[0:-1] < tau_scatt.to(apu.s).value # mask of shape (nlag); 1 means confused :(
    if VERBOSE:
        print(f'Confusion mask fraction: {np.sum(confusion_mask) / confusion_mask.size}')
    if screen == 'mw':
        d_l = cosmo.angular_diameter_distance_z1z2(0, z).to(apu.Mpc).value
    if screen == 'hg':
        d_l = cosmo.angular_diameter_distance_z1z2(z, z_S).to(apu.Mpc).value
    einstein_ang = r_einstein(z, z_S, m_sols, cosmo) / d_l[None,:] # shape : (n_mass, n_zL)

    resolution_mask = einstein_ang > (max_einstein_ang * (1 + z_S)**alpha_s * (1 + z[None,:])**alpha_l) # mask of shape (n_mass, n_zlens) ; 1 means resolved
    if VERBOSE:
        print(f'Resolution mask fraction: {np.sum(resolution_mask) / resolution_mask.size}')
    return np.sum(  #
        cosmology_term[None, None, :] # only depends on z_L
        * mass_function_term[None, :, None]  # only depends on M
        * sigma[None, :, :]  # only depends on mass and z_L
        * annulus[:, :, :]   # depends on lag, mass, z_L

        # decoherence happens when both masks = 1.
        # no decoherence means not(confused and resolved)
        # sum over regions where no decoherence occurs.
        * ~(confusion_mask[:,None,None] * resolution_mask[None,:,:]),
        axis=(1, 2),
    )  # shape: (n_lag - 1)


def dtau_dm(
    bursts,
    m_range,
    lag_range,
    cosmo=Planck18,
    gamma=2.35,
    mgrid_points=95,
    zgrid_points=100,
    min_rf=False,
    max_einstein_angle_global = np.inf,
    tau_scatt_global = None,
    d_sc_s = 0.1 * apu.kpc,
    alpha_s = 0,
    alpha_l = 0,
    screen = 'hg',
):
    """Calculate dtau/dm as a function of mass within some lag range, summing over bursts, assuming f_DM = 1 and a delta function mass spectrum.
    Paramters
    ---------
    bursts : list of Bursts
        They must implement get_r_f and get_r_f_min methods.
        They must have a burst.tau_scatt attribute.
    m_range : np.array
        Of size n_mass
    lag_range : np.array
        Of size n_lag
    cosmo : astropy.cosmology
        For calculating angular diameter distances and other cosmologically-relevant quantities.
    gamma : float
        Truncated power law mass distribution. Shetty 2014 suggests 2.35 is a good exponent (positive gamma means fewer heavy objects).
    min_rf : bool
        If True: use a conservative R_f. If False: use an 'average' R_f assumption
    tau_scatt_global : float
        Scattering timescale for all bursts. Smaller tau_scatt_global means stronger constraints.
    max_einstein_angle_global : float
        Global upper bound on the einstein angle for all bursts. Larger max_einstein_angle_global means stronger constraints. If not provided, will use d_sc_s to calculate the max_einstein_angle for each burst.
    d_sc_s : astropy.Quantity with length units
        Distance from the screen to the source.
        Default value is 0.1 * apu.kpc on average, but you can make a strong case for +/- an order of magnitude.

    Returns
    -------
    dtdm_fdm1 : np.array
        optical depth as a function of mass and lag bin at f_DM = 1 with shape : (n_lag - 1, n_mass - 1, n_sightline)
        d(log(tau)) * dn / d(log m) d(log tau)
    """
    dtdm_fdm1 = np.zeros((lag_range.size - 1, m_range.size - 1, len(bursts)))

    for iiburst, burst in enumerate(bursts):
        print(f'Integrating {iiburst}/{len(bursts)}')
        # For each burst, get the flux ratio curve
        if not min_rf:
            r_f = burst.get_r_f(lag_range[1:])
        else:
            r_f = burst.get_r_f_min(lag_range)
            if np.sum(r_f == 0) > 0.1 * r_f.size:
                warnings.warn(
                    "Lots of zeros in r_f, try a different R_f interpolation method"
                )

        if tau_scatt_global is not None:
            # Override with the global setting
            tau_scatt = tau_scatt_global
            (f'Using global value of tau={tau_scatt:0.4E}')
        else:
            tau_scatt = burst.tau_scatt

        if max_einstein_angle_global is not None:
            # Override with the global setting
            max_einstein_angle = max_einstein_angle_global
            print(f'Using global value of max th_E={max_einstein_angle:0.2E}')
        else:
            # Use the angle inferred from burst.
            max_einstein_angle = max_einstein_angle_from_tau_scatt(tau_scatt = burst.tau_scatt, nu = 0.6 * apu.GHz, d_sc_s = d_sc_s)
        for ii, m_low, m_high in zip(
            np.arange(m_range.size - 1), m_range[:-1], m_range[1:]
        ):

            dtdm_fdm1[:, ii,iiburst] = optical_depth(
                z_S=burst.z_S,
                m_max=m_high,
                m_min=m_low,
                r_f=r_f,
                lag=lag_range,
                omega_lens=cosmo.Om0 - cosmo.Ob0, # Omega_Lens = Omega_matter - Omega_baryon
                cosmo=cosmo,
                mgrid_points=mgrid_points,
                zgrid_points=zgrid_points,
                tau_scatt = tau_scatt,
                max_einstein_ang = max_einstein_angle,
                screen = screen,
                alpha_s = alpha_s,
                alpha_l = alpha_l
            )
    return dtdm_fdm1


def scale_fdm_plot_n(n1, m_range, f_range, filename=None):
    """
    Just like the Sammons 2020 fig. 2

    Parameters
    ----------
    n1 : np.array
        Of shape n_lag, n_mass
    m_range: np.array
        Of shape n_mass
    f_range: np.array
        Of shape n_frac
    """
    if n1.ndim == 2:
        # Here n has axes [n_lag_bins, m_bins]
        n1 = np.sum(n1, axis=0)
        warnings.warn("Summing over lag bins")
    n = n1[None, :] * f_range[:, None]
    figure()
    title(r"$\frac{d\tau}{d\log_{10}(M/M_{\odot}))}$")
    ylabel(r"$f_{DM}$")
    xlabel(r"$log_{10}(M/M_{\odot})$")
    imshow(
        n,
        aspect="auto",
        origin="lower",
        extent=[
            np.min(np.log10(m_range)),
            np.max(np.log10(m_range)),
            np.min(f_range),
            np.max(f_range),
        ],
    )
    colorbar()
    if filename is not None:
        savefig(f"./{filename}")
    else:
        show()


####################################

import sys



if __name__ == "__main__":
    if len(sys.argv) > 1:
        if sys.argv[1] == "sammons":
            m_range = np.logspace(-2, 5, num=50)
            lag_range = 15.01e-6 * np.logspace(0, 6, num=30)
            f_range = np.linspace(0, 1, num=100)

            n = dtau_dm(
                bursts=[FRB180924, FRB181112],
                m_range=m_range,
                lag_range=lag_range,
                min_rf=True,
                cosmo=Planck18,
            )
            n_all_bursts = np.sum(n,axis = -1)
            scale_fdm_plot_n(
                n_all_bursts, m_range=m_range, f_range=f_range, filename="sammons_2020.png"
            )
            plot_dtau_dm_vs_lag(
                n_all_bursts,
                filename="lag_bins_askap.png",
                m_range=m_range,
                lag_range=lag_range,
            )
        if sys.argv[1] == "chime":
            m_range = np.logspace(-4, 3, num=50)
            lag_range = 1e-9 * np.logspace(0, 8, num=30)
            f_range = np.linspace(0, 1, num=100)

            n = dtau_dm(
                bursts=[FRB191219],
                m_range=m_range,
                lag_range=lag_range,
                min_rf=True,
                cosmo=Planck18,
            )
            n_all_bursts = np.sum(n,axis = -1)
            scale_fdm_plot_n(
                n_all_bursts, m_range=m_range, f_range=f_range, filename="chime_2021.png"
            )
            plot_dtau_dm_vs_lag(
                n_all_bursts,
                filename="lag_bins_chime.png",
                m_range=m_range,
                lag_range=lag_range,
            )


==> tests/test_basic.py <==
import numpy as np
from tau import dtau_dm
from acf_tools import _eps_to_corr, _corr_to_eps
from burst import FRB180924,FRB181112
from astropy.cosmology import Planck15

def test_shape():
    m_range = np.logspace(-2, 5, num=13)
    lag_range = 15.01e-6 * np.logspace(0, 6, num=7)
    n = dtau_dm(
        bursts=[FRB180924, FRB181112],
        m_range=m_range,
        lag_range=lag_range,
        min_rf=True,
        cosmo=Planck15,
        )
    assert n.shape == (lag_range.size - 1, m_range.size - 1, 2)

def test_sammons():

    m_range = np.logspace(-2, 5, num=50)
    lag_range = 15.01e-6 * np.logspace(0, 6, num=30)
    n = dtau_dm(
        bursts=[FRB180924, FRB181112],
        m_range=m_range,
        lag_range=lag_range,
        min_rf=True,
        cosmo=Planck15,
        ).squeeze()
    cn = np.sum(n,axis = (0,-1))
    assert np.max(cn[m_range[:-1] < 1e-1]) < 0.05, "lower mass end wrong"
    assert np.max(cn[m_range[1:] > 5e4]) < 0.05, "higher mass end wrong"
    assert np.isclose(np.max(cn), 0.13375,rtol = 0.05), "max n value wrong" # 0.13375 off Mawson's plot

def test_sammons_different_mass_spacing():

    m_range = np.logspace(-2, 5, num=25)
    lag_range = 15.01e-6 * np.logspace(0, 6, num=30)
    n = dtau_dm(
        bursts=[FRB180924, FRB181112],
        m_range=m_range,
        lag_range=lag_range,
        min_rf=True,
        cosmo=Planck15,
        ).squeeze()
    cn = np.sum(n,axis = (0,-1))
    assert np.max(cn[m_range[:-1] < 1e-1]) < 0.05, "lower mass end wrong"
    assert np.max(cn[m_range[1:] > 5e4]) < 0.05, "higher mass end wrong"
    assert np.isclose(np.max(cn), 0.13375,rtol = 0.05), "max n value wrong" # I read .13375 off of Mawson's plot

def test_conversion_eps_corr():
    corr = 0.5 * np.random.randn(200)
    corr[0] = 1.33333
    eps = _corr_to_eps(corr,np.arange(200),on_flux = 30,off_flux = 10)
    corr2 = _eps_to_corr(eps,on_flux = 30,off_flux = 10)
    eps2 = _corr_to_eps(corr2,np.arange(200),on_flux = 30,off_flux = 10)
    corr3 = _eps_to_corr(eps2,on_flux = 30,off_flux = 10)
    assert np.nanmax(np.abs(corr[1:] - corr2[1:])) < 0.001
    assert np.nanmax(np.abs(corr[1:] - corr3[1:])) < 0.001
    assert np.nanmax(np.abs(eps[1:] - eps2[1:])) < 0.001


==> which_repeat.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "dying-laundry",
   "metadata": {},
   "outputs": [],
   "source": [
    "v4_event_ids = {\n",
    " 25677682: [25677682],\n",
    " 27052203: [27052203],\n",
    " 27687783: [27687783],\n",
    " \"R29\": [31644043, 68252213],\n",
    " \"R11\": [32158184], # R11\n",
    " \"R19\": [33769804], # R19\n",
    " 37129627: [37129627],\n",
    " 37696333: [37696333],\n",
    " \"R24\": [38440671], # R24\n",
    " \"R13\": [40949542], # R13\n",
    " 42295086: [42295086],\n",
    " 42809769: [42809769],\n",
    " 44290216: [44290216],\n",
    " 45371331: [45371331],\n",
    " \"R21\": [46643744], # R21\n",
    " \"R14\": [58983056], # R14\n",
    " \"R17\": [157073977, 59240332, 62352548, 66995325, 114118424, 156691863,], # R17\n",
    " 59794378: [59794378],\n",
    " \"R34\": [60792403], # R34\n",
    " \"R25\": [60955229], # R25\n",
    " 65547659: [65547659],\n",
    " 66073531: [66073531],\n",
    " 66294123: [66294123],\n",
    " \"R51\": [69541452,145207799], # R51 = M81\n",
    " \"R4\": [69841193, 69978377], # R4\n",
    " 72662238: [72662238],\n",
    " 81110473: [81110473],\n",
    " 81192703: [81192703],\n",
    " 82793120: [82793120],\n",
    " 82864103: [82864103],\n",
    " 82942418: [82942418],\n",
    " 83036587: [83036587],\n",
    " 83390274: [83390274],\n",
    " 83518494: [83518494],\n",
    " 84633456: [84633456],\n",
    " \"R44\": [86099817], # R44\n",
    " 86321776: [86321776],\n",
    " \"R6\": [94585529], # R6\n",
    " \"R48\": [95677738], # R48\n",
    " \"R49\": [95822946], # R49\n",
    " \"R58\": [100997459], #R58\n",
    " 112839966: [112839966],\n",
    " 113599905: [113599905],\n",
    " 116066865: [116066865],\n",
    " 133632325: [133632325],\n",
    " \"R61\": [137003986], # R61\n",
    " 137628984: [137628984],\n",
    " 138244000: [138244000],\n",
    " 138368391: [138368391],\n",
    " 140210071: [140210071],\n",
    " 140464005: [140464005],\n",
    " 140538715: [140538715],\n",
    " 140655323: [140655323],\n",
    " 143498385: [143498385],\n",
    " \"R68=R74\": [144722364,145654275], # has repeats? R76 or R68\n",
    " #145654275: [], # R68\n",
    " 145086396: [145086396],\n",
    " \"R71\": [148980870, 149540279], # R71\n",
    " 149825845: [149825845],\n",
    " 152062271: [152062271],\n",
    " \"R70\": [152187528, 152716207,150850977], # R70\n",
    " 152879076: [152879076],\n",
    " 156410110: [156410110],\n",
    " 157646917: [157646917],\n",
    " 161700760: [161700760],\n",
    " \"R74\": [163213672], # R74\n",
    " 164240257: [164240257],\n",
    " 164389739: [164389739]}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "dimensional-vintage",
   "metadata": {},
   "outputs": [],
   "source": [
    "v6_repeats = {\n",
    " 41866365 : \"R15\",\n",
    " 42435604 : \"R2\",\n",
    " 59560503 : \"R24\",\n",
    " 65049940 : \"R17\",\n",
    " 65511496 : \"R3\",\n",
    " 68602622 : \"R17\",\n",
    " 69509443 : \"R3\",\n",
    " 69848452 : \"R4\",\n",
    " 69975256 : \"R4\",\n",
    " 69975309 : \"R4\",\n",
    " 70375108 : \"R12\",\n",
    " 70836867 : \"R35\",\n",
    " 71665813 : \"R3\",\n",
    " 71784400 : \"R3\",\n",
    " 71784833 : \"R3\",\n",
    " 71785167 : \"R3\",\n",
    " 71834323 : \"R32\",\n",
    " 72197704 : \"R30\",\n",
    " 72987796 : \"R33\",\n",
    " 73676317 : \"R35\",\n",
    " 73804471 : \"RN3\",\n",
    " 82758778 : \"?\",\n",
    " 82874344 : \"?\",\n",
    " 83984528 : \"R3\",\n",
    " 84032182 : \"R12\",\n",
    " 84081108 : \"R3\",\n",
    " 86092282 : \"R43\",\n",
    " 92773515 : \"R3\",\n",
    " 92844954 : \"R3\",\n",
    " 94672522 : \"R17\",\n",
    " 95416492 : \"R47\",\n",
    " 96534808 : \"R50\",\n",
    " 97646351 : \"R47\",\n",
    " 104638972 : \"R14\",\n",
    " 133646258 : \"R17\",\n",
    " 145781585 : \"R6\",\n",
    " 148108132 : \"RN3\",\n",
    " 148957878 : \"R70\",\n",
    " 151677988 : \"R3\",\n",
    " 152308061 : \"R49\",\n",
    " 152623236 : \"RN3\",\n",
    " 153859596 : \"R3\",\n",
    " 154910364 : \"R3\",\n",
    " 154913824 : \"R3\",\n",
    " 155079679 : \"R3\",\n",
    " 155646493 : \"R54\",\n",
    " 155679530 : \"R12\",\n",
    " 158514696 : \"R14\",\n",
    " 163100809 : \"R17\",\n",
    " 163181014 : \"R3\",\n",
    " 163362088 : \"R3\",\n",
    " 163534005 : \"R3\",\n",
    " 164885944 : \"R68=R76\",\n",
    " 165001685 : \"R68=R76\",\n",
    " 166030118 : \"R67\",\n",
    " 166462575 : \"R67\",\n",
    " 166462622 : \"R67\",\n",
    " 166462644 : \"R67\",\n",
    " 166990141 : \"R67\",\n",
    " 167591075 : \"R14\",\n",
    " 168743856 : \"R51\",\n",
    " 168930553 : \"R51\",\n",
    " 169669688 : \"R51\",\n",
    " 171681248 : \"R3\",\n",
    " 171855709 : \"R3\",\n",
    " 172091258 : \"R77\",\n",
    " 173825813 : \"R12\",\n",
    " 174906271 : \"R68=R76\",\n",
    " 175004577 : \"R3\",\n",
    " 175929272 : \"R3\",\n",
    " 176060009 : \"R3\",\n",
    " 180108339 : \"R80\",\n",
    " 180666196 : \"R3\",\n",
    " 180667327 : \"R3\",\n",
    "    }"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "occupational-violence",
   "metadata": {},
   "outputs": [],
   "source": [
    "v6_nr = {\n",
    " 29204654 : \"?\",\n",
    " 32328347 : \"?\",\n",
    " 41208961 : \"?\",\n",
    " 41252817 : \"R55\",\n",
    " 43354078 : \"?\",\n",
    " 43822123 : \"R52\",\n",
    " 59993356 : \"R3\",\n",
    " 60100515 : \"R43\",\n",
    " 60569049 : \"?\",\n",
    " 60678575 : \"?\",\n",
    " 61706633 : \"R37\",\n",
    " 61876054 : \"R26\",\n",
    " 61913156 : \"R40\",\n",
    " 65982134 : \"R16\",\n",
    " 67522832 : \"R3\",\n",
    " 68600370 : \"C20\",\n",
    " 69246471 : \"R48=R79\",\n",
    " 71042240 : \"C21\",\n",
    " 71571699 : \"C2\",\n",
    " 83744922 : \"?\",\n",
    " 84271986 : \"R41\",\n",
    " 90015951 : \"?\",\n",
    " 93628004 : \"R44\",\n",
    " 100846839 : \"?\",\n",
    " 135259857 : \"?\",\n",
    " 135521375 : \"R59\",\n",
    " 135856796 : \"?\",\n",
    " 135866445 : \"?\",\n",
    " 138618955 : \"R64\",\n",
    " 145838592 : \"C56\",\n",
    " 150709160 : \"R72\",\n",
    " 153287440 : \"C30\",\n",
    " 157073938 : \"R78\",\n",
    " 157363005 : \"C79\",\n",
    " 162566473 : \"R70\",\n",
    " 162792037 : \"R75\",\n",
    " 165956452 : \"R68=R76\",\n",
    " 166812476 : \"R3\",\n",
    " 171808929 : \"?\",\n",
    " 172176403 : \"R67\",\n",
    " 172924963 : \"?\",\n",
    " 173588081 : \"?\",\n",
    " 173616504 : \"R80\",\n",
    "}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "balanced-louis",
   "metadata": {},
   "outputs": [],
   "source": [
    "def group_event_id_dict(d):\n",
    "    grouped = {}\n",
    "    for k in d.keys():\n",
    "        #print(k)\n",
    "        #print(d[k] in list(grouped.keys()))\n",
    "        if d[k] not in list(grouped.keys()):\n",
    "            grouped[d[k]] = [k]\n",
    "        if d[k] in grouped.keys():\n",
    "            grouped[d[k]].append(k)\n",
    "    return grouped"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "rising-element",
   "metadata": {},
   "outputs": [],
   "source": [
    "v6_repeaters_names = group_event_id_dict(v6_repeats)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "advisory-namibia",
   "metadata": {},
   "outputs": [],
   "source": [
    "v6_nr_names = group_event_id_dict(v6_nr)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "electric-warner",
   "metadata": {},
   "outputs": [],
   "source": [
    "def v4_dict_to_rn_dict(d):\n",
    "    rn_dict = {'?':[]}\n",
    "    for k in d.keys():\n",
    "        if len(d[k]) == 1: # one off\n",
    "            rn_dict['?'].append(d[k][0])\n",
    "        else:\n",
    "            rn_dict[k] = d[k]\n",
    "    return rn_dict\n",
    "        \n",
    "        "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "id": "monetary-parade",
   "metadata": {},
   "outputs": [],
   "source": [
    "v4_rn_dict = merge_rn_dicts(v4_dict_to_rn_dict(v4_event_ids),{'?':set()})"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "id": "reasonable-passport",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{'?': {83518494, 112839966, 46643744, 40949542, 95677738, 42295086, 116066865, 149825845, 137628984, 152062271, 83390274, 133632325, 157646917, 33769804, 37696333, 60792403, 100997459, 140538715, 60955229, 95822946, 27687783, 163213672, 86099817, 66294123, 164389739, 84633456, 86321776, 25677682, 164240257, 140464005, 138368391, 65547659, 58983056, 143498385, 140210071, 161700760, 37129627, 82793120, 113599905, 138244000, 44290216, 42809769, 27052203, 83036587, 94585529, 66073531, 145086396, 45371331, 81110473, 59794378, 82942418, 137003986, 140655323, 72662238, 38440671, 152879076, 82864103, 32158184, 156410110, 81192703}, 'R29': {31644043, 68252213}, 'R17': {62352548, 59240332, 156691863, 114118424, 157073977, 66995325}, 'R51': {69541452, 145207799}, 'R4': {69841193, 69978377}, 'R68=R74': {145654275, 144722364}, 'R71': {148980870, 149540279}, 'R70': {152187528, 150850977, 152716207}}\n"
     ]
    }
   ],
   "source": [
    "print(v4_rn_dict)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "australian-milton",
   "metadata": {},
   "outputs": [],
   "source": [
    "rn_dict_v4 = v4_dict_to_rn_dict(v4_event_ids)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "interested-macedonia",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(26, 27, 8)"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "len(v6_repeaters_names),len(v6_nr_names),len(rn_dict_v4)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "english-background",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{'a', 'b', 'c', 'd'}"
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "a = set(['a','b'])\n",
    "b = set(['c','d','a'])\n",
    "a | b"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "fatty-malaysia",
   "metadata": {},
   "outputs": [],
   "source": [
    "def merge_rn_dicts(a,b):\n",
    "    ab = {'?': set()}\n",
    "    ab['?'] = set(ab['?']) | set(a['?'])\n",
    "    ab['?'] = set(ab['?']) | set(b['?'])\n",
    "    for ka in a.keys():\n",
    "        if ka in ab.keys(): # append to existing entry\n",
    "            ab[ka] |= set(a[ka])\n",
    "        else: # new entry\n",
    "            ab[ka] = set(a[ka])\n",
    "    for kb in b.keys():\n",
    "        if kb in ab.keys(): # append to existing entry\n",
    "            ab[kb] |= set(b[kb])\n",
    "        else: # new entry\n",
    "            ab[kb] = set(b[kb])\n",
    "    return ab # merged dict"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "id": "humanitarian-comment",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{69541452, 145207799, 168743856, 168930553, 169669688}"
      ]
     },
     "execution_count": 29,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "all_rn['R51']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "electrical-underwear",
   "metadata": {},
   "outputs": [],
   "source": [
    "all_rn = merge_rn_dicts(merge_rn_dicts(v6_repeaters_names, v6_nr_names), rn_dict_v4)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "id": "mysterious-central",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{'?': {83518494, 112839966, 46643744, 172924963, 40949542, 95677738, 42295086, 116066865, 149825845, 137628984, 152062271, 83390274, 133632325, 157646917, 33769804, 135866445, 37696333, 60792403, 100997459, 140538715, 60955229, 95822946, 27687783, 163213672, 86099817, 66294123, 164389739, 84633456, 173588081, 86321776, 25677682, 82758778, 41208961, 164240257, 140464005, 138368391, 65547659, 58983056, 143498385, 140210071, 161700760, 83744922, 32328347, 135856796, 37129627, 82793120, 171808929, 113599905, 138244000, 44290216, 42809769, 27052203, 83036587, 29204654, 60678575, 94585529, 66073531, 145086396, 45371331, 81110473, 59794378, 90015951, 135259857, 82942418, 137003986, 60569049, 140655323, 43354078, 72662238, 38440671, 152879076, 82864103, 82874344, 32158184, 100846839, 156410110, 81192703}, 'R15': {41866365}, 'R2': {42435604}, 'R24': {59560503}, 'R17': {62352548, 163100809, 94672522, 59240332, 133646258, 65049940, 156691863, 114118424, 157073977, 66995325, 68602622}, 'R3': {71784833, 69509443, 65511496, 92773515, 153859596, 59993356, 71785167, 83984528, 67522832, 71784400, 84081108, 71665813, 180666196, 163181014, 92844954, 155079679, 154910364, 171855709, 154913824, 175004577, 171681248, 151677988, 163362088, 176060009, 163534005, 175929272, 166812476, 180667327}, 'R4': {69848452, 69978377, 69975256, 69841193, 69975309}, 'R12': {155679530, 70375108, 173825813, 84032182}, 'R35': {70836867, 73676317}, 'R32': {71834323}, 'R30': {72197704}, 'R33': {72987796}, 'RN3': {152623236, 148108132, 73804471}, 'R43': {86092282, 60100515}, 'R47': {95416492, 97646351}, 'R50': {96534808}, 'R14': {158514696, 167591075, 104638972}, 'R6': {145781585}, 'R70': {150850977, 148957878, 152187528, 162566473, 152716207}, 'R49': {152308061}, 'R54': {155646493}, 'R68=R76': {164885944, 165956452, 165001685, 174906271}, 'R67': {172176403, 166462644, 166030118, 166990141, 166462622, 166462575}, 'R51': {168743856, 145207799, 169669688, 168930553, 69541452}, 'R77': {172091258}, 'R80': {173616504, 180108339}, 'R55': {41252817}, 'R52': {43822123}, 'R37': {61706633}, 'R26': {61876054}, 'R40': {61913156}, 'R16': {65982134}, 'C20': {68600370}, 'R48=R79': {69246471}, 'C21': {71042240}, 'C2': {71571699}, 'R41': {84271986}, 'R44': {93628004}, 'R59': {135521375}, 'R64': {138618955}, 'C56': {145838592}, 'R72': {150709160}, 'C30': {153287440}, 'R78': {157073938}, 'C79': {157363005}, 'R75': {162792037}, 'R29': {31644043, 68252213}, 'R68=R74': {145654275, 144722364}, 'R71': {148980870, 149540279}}\n"
     ]
    }
   ],
   "source": [
    "print(all_rn)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "id": "armed-satin",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "? : {83518494, 112839966, 46643744, 172924963, 40949542, 95677738, 42295086, 116066865, 149825845, 137628984, 152062271, 83390274, 133632325, 157646917, 33769804, 135866445, 37696333, 60792403, 100997459, 140538715, 60955229, 95822946, 27687783, 163213672, 86099817, 66294123, 164389739, 84633456, 173588081, 86321776, 25677682, 82758778, 41208961, 164240257, 140464005, 138368391, 65547659, 58983056, 143498385, 140210071, 161700760, 83744922, 32328347, 135856796, 37129627, 82793120, 171808929, 113599905, 138244000, 44290216, 42809769, 27052203, 83036587, 29204654, 60678575, 94585529, 66073531, 145086396, 45371331, 81110473, 59794378, 90015951, 135259857, 82942418, 137003986, 60569049, 140655323, 43354078, 72662238, 38440671, 152879076, 82864103, 82874344, 32158184, 100846839, 156410110, 81192703}\n",
      "R15 : {41866365}\n",
      "R2 : {42435604}\n",
      "R24 : {59560503}\n",
      "R17 : {62352548, 163100809, 94672522, 59240332, 133646258, 65049940, 156691863, 114118424, 157073977, 66995325, 68602622}\n",
      "R3 : {71784833, 69509443, 65511496, 92773515, 153859596, 59993356, 71785167, 83984528, 67522832, 71784400, 84081108, 71665813, 180666196, 163181014, 92844954, 155079679, 154910364, 171855709, 154913824, 175004577, 171681248, 151677988, 163362088, 176060009, 163534005, 175929272, 166812476, 180667327}\n",
      "R4 : {69848452, 69978377, 69975256, 69841193, 69975309}\n",
      "R12 : {155679530, 70375108, 173825813, 84032182}\n",
      "R35 : {70836867, 73676317}\n",
      "R32 : {71834323}\n",
      "R30 : {72197704}\n",
      "R33 : {72987796}\n",
      "RN3 : {152623236, 148108132, 73804471}\n",
      "R43 : {86092282, 60100515}\n",
      "R47 : {95416492, 97646351}\n",
      "R50 : {96534808}\n",
      "R14 : {158514696, 167591075, 104638972}\n",
      "R6 : {145781585}\n",
      "R70 : {150850977, 148957878, 152187528, 162566473, 152716207}\n",
      "R49 : {152308061}\n",
      "R54 : {155646493}\n",
      "R68=R76 : {164885944, 165956452, 165001685, 174906271}\n",
      "R67 : {172176403, 166462644, 166030118, 166990141, 166462622, 166462575}\n",
      "R51 : {168743856, 145207799, 169669688, 168930553, 69541452}\n",
      "R77 : {172091258}\n",
      "R80 : {173616504, 180108339}\n",
      "R55 : {41252817}\n",
      "R52 : {43822123}\n",
      "R37 : {61706633}\n",
      "R26 : {61876054}\n",
      "R40 : {61913156}\n",
      "R16 : {65982134}\n",
      "C20 : {68600370}\n",
      "R48=R79 : {69246471}\n",
      "C21 : {71042240}\n",
      "C2 : {71571699}\n",
      "R41 : {84271986}\n",
      "R44 : {93628004}\n",
      "R59 : {135521375}\n",
      "R64 : {138618955}\n",
      "C56 : {145838592}\n",
      "R72 : {150709160}\n",
      "C30 : {153287440}\n",
      "R78 : {157073938}\n",
      "C79 : {157363005}\n",
      "R75 : {162792037}\n",
      "R29 : {31644043, 68252213}\n",
      "R68=R74 : {145654275, 144722364}\n",
      "R71 : {148980870, 149540279}\n",
      "125\n"
     ]
    }
   ],
   "source": [
    "for k in all_rn.keys():\n",
    "    print(f\"{k} : {all_rn[k]}\")\n",
    "print(len(all_rn) + len(all_rn['?']) - 1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "id": "north-insertion",
   "metadata": {},
   "outputs": [],
   "source": [
    "v4_event_ids_frozen = {\n",
    " 25677682: [25677682],\n",
    " 27052203: [27052203],\n",
    " 27687783: [27687783],\n",
    " 31644043: [31644043, 68252213], # R29\n",
    " 32158184: [32158184], # R11\n",
    " 33769804: [33769804], # R19\n",
    " 37129627: [37129627],\n",
    " 37696333: [37696333],\n",
    " 38440671: [38440671], # R24\n",
    " 40949542: [40949542], # R13\n",
    " 42295086: [42295086],\n",
    " 42809769: [42809769],\n",
    " 44290216: [44290216],\n",
    " 45371331: [45371331],\n",
    " 46643744: [46643744], # R21\n",
    " 58983056: [58983056], # R14\n",
    " 59240332: [157073977, 59240332, 62352548, 66995325, 114118424, 156691863,], # R17\n",
    " 59794378: [59794378],\n",
    " 60792403: [60792403], # R34\n",
    " 60955229: [60955229], # R25\n",
    " 65547659: [65547659],\n",
    " 66073531: [66073531],\n",
    " 66294123: [66294123],\n",
    " 69541452: [69541452,145207799], # R51 = M81\n",
    " 69841193: [69841193, 69978377], # R4\n",
    " 72662238: [72662238],\n",
    " 81110473: [81110473],\n",
    " 81192703: [81192703],\n",
    " 82793120: [82793120],\n",
    " 82864103: [82864103],\n",
    " 82942418: [82942418],\n",
    " 83036587: [83036587],\n",
    " 83390274: [83390274],\n",
    " 83518494: [83518494],\n",
    " 84633456: [84633456],\n",
    " 86099817: [86099817], # R44\n",
    " 86321776: [86321776],\n",
    " 94585529: [94585529], # R6\n",
    " 95677738: [95677738], # R48\n",
    " 95822946: [95822946], # R49\n",
    " 100997459: [100997459], #R58\n",
    " 112839966: [112839966],\n",
    " 113599905: [113599905],\n",
    " 116066865: [116066865],\n",
    " 133632325: [133632325],\n",
    " 137003986: [137003986], # R61\n",
    " 137628984: [137628984],\n",
    " 138244000: [138244000],\n",
    " 138368391: [138368391],\n",
    " 140210071: [140210071],\n",
    " 140464005: [140464005],\n",
    " 140538715: [140538715],\n",
    " 140655323: [140655323],\n",
    " 143498385: [143498385],\n",
    " 144722364: [144722364], # has repeats? R76 or R68\n",
    " 145654275: [145654275], # R68\n",
    " 145086396: [145086396],\n",
    " 148980870: [148980870, 149540279], # R71\n",
    " 149825845: [149825845],\n",
    " 152062271: [152062271],\n",
    " 152187528: [152187528, 152716207,150850977], # R70\n",
    " 152879076: [152879076],\n",
    " 156410110: [156410110],\n",
    " 157646917: [157646917],\n",
    " 161700760: [161700760],\n",
    " 163213672: [163213672], # R74\n",
    " 164240257: [164240257],\n",
    " 164389739: [164389739]}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "functional-ordering",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.9"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> xf.py <==
import numpy as np
from matplotlib.pyplot import *

h = np.abs(np.arange(1000) - 500) < 50
figure()
ni = np.sqrt(40) * np.random.randn(1000) / np.sqrt(2048)
plot(ni, label=r"$n_i;\sigma_n^2 = 40$", alpha=0.2)
si = h * np.sqrt(2) * np.random.randn(1000) / np.sqrt(2048)
plot(ni ** 2 + si ** 2)
si += np.roll(si, 200)
plot(si, label=r"$s_i;\sigma_s^2 = 2$")
plot(h, label=r"$h_i = \Pi^2_i$")
xlabel("i/N")
legend()
ylabel(r"Voltage ($\sqrt{Jy}$)")
savefig("./xf.png")

